Quantifier Elimination for Normal Cone Computations

We present effective procedures to calculate regular normal cones and other related objects using quantifier elimination. This method of normal cone calculations is complementary to computing Lagrangians and it works best at points where the constraint qualifications fail and extra work for other methods becomes inevitable. This method also serves as a tool to calculate the regular co-derivative for semismooth* Newton methods. We list algorithms and their demonstrations of different use cases for this approach.

==> anc/QE_NormalCone_Calculations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    538604,      14956]
NotebookOptionsPosition[    491678,      14190]
NotebookOutlinePosition[    492101,      14207]
CellTagsIndexPosition[    492058,      14204]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This notebook accompanies the paper:\n\n",
 StyleBox["\[OpenCurlyDoubleQuote]Quantifier Elimination for Normal Cone \
Computations\[CloseCurlyDoubleQuote] by Michael Mandlmayr and Ali Kemal Uncu",
  
  FontWeight->"Bold"],
 "\n\nIn this notebook, we present the explicit computations that exemplifies \
the main algorithms. The paper and the most current version of this notebook \
can be found on the Second authors website: www.akuncu.com.\n \nThis code is \
originally run on a computer with : Processor AMD A12 - 9720 P RADEON R7, 12 \
COMPUTE CORES 4 C + 8 G, 2700 Mhz, 4 Core (s), 4 Logical Processor (s), with \
32.0 GB Installed Physical Memory (RAM) .\n  \nThe times shown are from that \
run .\n  "
}], "Text",
 CellChangeTimes->{{3.9163056623404675`*^9, 3.9163057371072187`*^9}, {
   3.9163058125165553`*^9, 3.916305884352853*^9}, {3.916319105822124*^9, 
   3.916319112486087*^9}, {3.916319182547433*^9, 3.916319206776731*^9}, {
   3.916319279992208*^9, 3.916319407356636*^9}, 3.916319451288669*^9},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"272c5bbb-4ee8-4149-a13e-daba1c3c571a"],

Cell[CellGroupData[{

Cell["Disjunctive Normal Form function:", "Subtitle",
 CellChangeTimes->{{3.896239745633395*^9, 
  3.8962397567004538`*^9}},ExpressionUUID->"52b2733c-f7d2-479a-8c8d-\
34afe4af3243"],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
  "Takes", " ", "logical", " ", "formula", " ", "with", " ", "conjunctions", 
   RowBox[{"(", "\[Wedge]", ")"}], " ", "and", " ", "disjunctions", 
   RowBox[{"(", "\[Vee]", ")"}], " ", "and", " ", "gives", " ", "a", " ", 
   "disjunction", " ", "of", " ", "conjunctions", " ", 
   RowBox[{"(", 
    RowBox[{"other", " ", 
     RowBox[{
     "vocabulary", ":", " ", 
      "\"\<...gives or/union of and/intersection statements\>\""}]}], ")"}]}],
   "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.896239777684402*^9, 
  3.896239887515843*^9}},ExpressionUUID->"7e3fa656-5df8-41a8-912e-\
6fe4bdc1713d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DNFexp", "[", "e_Or", "]"}], ":=", 
  RowBox[{"DNFexp", "/@", "e"}]}], "\n", 
 RowBox[{
  RowBox[{"DNFexp", "[", 
   RowBox[{"And", "[", 
    RowBox[{"a___", ",", "b_Or", ",", "c___"}], "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"DNFexp", "[", 
     RowBox[{"And", "[", 
      RowBox[{"a", ",", "#", ",", "c"}], "]"}], "]"}], "&"}], "/@", 
   "b"}]}], "\n", 
 RowBox[{
  RowBox[{"DNFexp", "[", "other_", "]"}], ":=", "other"}]}], "Input",
 CellChangeTimes->{{3.893835361199861*^9, 3.893835361200653*^9}, {
  3.914485698103622*^9, 3.914485714322262*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"ff5f1633-7b17-4eac-9f33-9151036446e8"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Example", ":"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9144828885361557`*^9, 
  3.914482890638942*^9}},ExpressionUUID->"f623848a-bf2d-47d2-b04f-\
f3063c6d90c6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DNFexp", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"a", "<", "0"}], "&&", 
     RowBox[{"b", "\[LessEqual]", "0"}], "&&", 
     RowBox[{"c", "\[Equal]", "0"}]}], ")"}], "||", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"b", "\[Equal]", "0"}], "&&", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", "\[LessEqual]", "0"}], "&&", 
         RowBox[{"c", "\[GreaterEqual]", "0"}]}], ")"}], "||", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", ">", "0"}], "&&", 
         RowBox[{"c", ">", "0"}]}], ")"}]}], ")"}]}], ")"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.896239773235977*^9, 3.896239774991087*^9}, {
   3.896239918760928*^9, 3.89623996761158*^9}, 3.914485698294964*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"59ba0e88-0e37-4f76-962c-6fee7d25126d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"a", "<", "0"}], "&&", 
    RowBox[{"b", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"c", "\[Equal]", "0"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"b", "\[Equal]", "0"}], "&&", 
    RowBox[{"a", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"c", "\[GreaterEqual]", "0"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"b", "\[Equal]", "0"}], "&&", 
    RowBox[{"a", ">", "0"}], "&&", 
    RowBox[{"c", ">", "0"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.896239947525106*^9, 3.896239968848192*^9}, 
   3.906698593223433*^9, 3.914485847499295*^9, 3.916307389518893*^9, 
   3.916308960583233*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"53be0cb4-6d66-420f-a5d8-0be624412c5b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculating Normal Cones", "Title",
 CellChangeTimes->{{3.8880357569461107`*^9, 3.88803575843972*^9}, {
  3.8962393551283493`*^9, 
  3.8962393589517736`*^9}},ExpressionUUID->"0cb0480a-0045-4d41-985b-\
315a1e9cbfbe"],

Cell[CellGroupData[{

Cell["Example 1 : 1 Dimensional  Example : C = {y: y>=0}", "Chapter",
 CellChangeTimes->{{3.894426717715148*^9, 3.894426721163294*^9}, {
  3.896239366260334*^9, 3.896239394948017*^9}, {3.896240593062193*^9, 
  3.896240596432516*^9}, {3.907037261866481*^9, 3.9070372721322947`*^9}, {
  3.914483160952705*^9, 
  3.9144831769072104`*^9}},ExpressionUUID->"9292d8d2-ed55-443a-a5df-\
764b0d41e200"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"clause", "=", 
  RowBox[{"ForAll", "[", 
   RowBox[{"Eps", ",", " ", 
    RowBox[{"Eps", ">", "0"}], ",", " ", 
    RowBox[{"Exists", "[", " ", 
     RowBox[{"del", ",", "\[IndentingNewLine]", 
      RowBox[{"del", ">", "0"}], ",", 
      RowBox[{"ForAll", "[", 
       RowBox[{"x", ",", 
        RowBox[{
         RowBox[{"x", ">=", "0"}], " ", "&&", " ", 
         RowBox[{"x", "!=", "X"}], " ", "&&", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"x", "-", "X"}], ")"}], "^", "2"}], "]"}], " ", "<", " ",
           "del"}]}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{"V", " ", 
             RowBox[{"(", 
              RowBox[{"x", "-", "X"}], ")"}]}], ")"}], "<", " ", 
           RowBox[{"Eps", " ", 
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"x", "-", "X"}], ")"}], "^", "2"}], "]"}]}]}], "||", 
          " ", 
          RowBox[{
           RowBox[{"V", " ", 
            RowBox[{"(", 
             RowBox[{"x", "-", "X"}], ")"}]}], " ", "<=", "0"}]}], " ", 
         ")"}]}], " ", "\[IndentingNewLine]", "]"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.888035776302866*^9, 3.888035962226379*^9}, {
   3.8880359929969378`*^9, 3.888036259764361*^9}, {3.8880363478747*^9, 
   3.888036397235723*^9}, {3.8880364411806097`*^9, 3.888036451426265*^9}, {
   3.888036562846414*^9, 3.8880366817871323`*^9}, {3.8880367362025003`*^9, 
   3.888036740199903*^9}, {3.888036825191944*^9, 3.888036855450328*^9}, 
   3.8880369252732897`*^9, {3.888037014221056*^9, 3.888037037379507*^9}, {
   3.8880370758760138`*^9, 3.888037105952455*^9}, {3.888037142749381*^9, 
   3.888037150319187*^9}, {3.888037192454543*^9, 3.88803721445103*^9}, {
   3.8880372501151857`*^9, 3.88803726895553*^9}, {3.88803731271867*^9, 
   3.888037552773015*^9}, {3.8880375840048923`*^9, 3.888037642809431*^9}, {
   3.8880376871148777`*^9, 3.888037717122383*^9}, {3.888037786760511*^9, 
   3.8880377912853394`*^9}, {3.8880378240161037`*^9, 3.888037824214387*^9}, {
   3.888037868661151*^9, 3.888037901955027*^9}, {3.8880381283068132`*^9, 
   3.8880381308941298`*^9}, {3.888038221693961*^9, 3.8880385465545893`*^9}, {
   3.8880386788704863`*^9, 3.888038685037085*^9}, {3.888038862827406*^9, 
   3.88803886854793*^9}, {3.888038910976017*^9, 3.888038925797168*^9}, {
   3.8880390315122843`*^9, 3.888039073906206*^9}, {3.88808487236206*^9, 
   3.888084904297243*^9}, {3.88808496859802*^9, 3.888084994700144*^9}, {
   3.88808503765308*^9, 3.888085040923122*^9}, {3.888085085702112*^9, 
   3.8880851235147943`*^9}, {3.888085342516781*^9, 3.8880853470072193`*^9}, {
   3.888085380298242*^9, 3.888085438862733*^9}, {3.888085495044639*^9, 
   3.8880855136225033`*^9}, {3.88808554686768*^9, 3.888085551318544*^9}, {
   3.8880855901627617`*^9, 3.8880856123018427`*^9}, 3.88808564889526*^9, {
   3.888085683534108*^9, 3.888085738702186*^9}, {3.888305156324532*^9, 
   3.888305177858489*^9}, {3.888305213650998*^9, 3.888305264422627*^9}, {
   3.888305489766395*^9, 3.888305516613819*^9}, {3.888305577810175*^9, 
   3.88830559932839*^9}, {3.8883063019153433`*^9, 3.888306306271616*^9}, {
   3.888306554158038*^9, 3.8883065545888166`*^9}, {3.894426875135318*^9, 
   3.8944268841276503`*^9}, {3.894429717783778*^9, 3.89442972101896*^9}, {
   3.906697947857761*^9, 3.9066979616760674`*^9}, 3.906701530908469*^9, {
   3.9068680744046926`*^9, 3.906868075820998*^9}, {3.9068681059610043`*^9, 
   3.906868128158839*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"b081f332-75aa-4177-9bd5-19f53f137a87"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[ForAll]", 
   RowBox[{"Eps", ",", 
    RowBox[{"Eps", ">", "0"}]}]], 
  RowBox[{
   SubscriptBox["\[Exists]", 
    RowBox[{"del", ",", 
     RowBox[{"del", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[ForAll]", 
     RowBox[{"x", ",", 
      RowBox[{
       RowBox[{"x", "\[GreaterEqual]", "0"}], "&&", 
       RowBox[{"x", "\[NotEqual]", "X"}], "&&", 
       RowBox[{
        SqrtBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x", "-", "X"}], ")"}], "2"]], "<", "del"}]}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"V", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", "X"}], ")"}]}], "<", 
       RowBox[{"Eps", " ", 
        SqrtBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x", "-", "X"}], ")"}], "2"]]}]}], "||", 
      RowBox[{
       RowBox[{"V", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", "X"}], ")"}]}], "\[LessEqual]", "0"}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.888085715646757*^9, 3.888085739223075*^9}, 
   3.888305179678774*^9, 3.888305234153914*^9, 3.888305265120103*^9, 
   3.888305518617485*^9, 3.888305600167811*^9, 3.888306307396385*^9, 
   3.888306555655995*^9, {3.89442687646527*^9, 3.894426884772854*^9}, 
   3.894427435546442*^9, {3.894429718481496*^9, 3.894429721378174*^9}, 
   3.897379794626395*^9, {3.906697949775028*^9, 3.9066979619987593`*^9}, {
   3.906701519243827*^9, 3.9067015321120768`*^9}, 3.9067808340864143`*^9, 
   3.906868077216208*^9, {3.906868111873226*^9, 3.906868129026493*^9}, 
   3.9144858480861063`*^9, 3.916306684256189*^9, 3.916307389611255*^9, 
   3.916308960744583*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"c9378fe4-8fb5-4a23-978b-ae5725ab9015"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"CylindricalDecomposition", "[", 
   RowBox[{"clause", ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "X", ",", "Eps", ",", "del", ",", "V"}], "}"}]}], 
   "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.888038246889183*^9, 3.8880382518605537`*^9}, {
  3.888038605320837*^9, 3.888038651966535*^9}, {3.888038690891357*^9, 
  3.888038691570427*^9}, {3.8880387231986713`*^9, 3.888038723470187*^9}, {
  3.888038917259172*^9, 3.888038919554142*^9}, {3.888039054527692*^9, 
  3.888039055173811*^9}, {3.888039085230316*^9, 3.88803908554375*^9}, {
  3.888039244829431*^9, 3.8880392498131037`*^9}, {3.8880848992259293`*^9, 
  3.888084941609766*^9}, {3.8880854418792887`*^9, 3.8880854421795197`*^9}, {
  3.88808552302794*^9, 3.888085534367236*^9}, {3.888305609721019*^9, 
  3.8883056101281557`*^9}, {3.91448584800906*^9, 3.914485855518181*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"a75da03b-60c8-4d4d-b3af-fd1cb5a448d6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.839237`", ",", 
   RowBox[{
    RowBox[{"X", "<", "0"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"X", "\[Equal]", "0"}], "&&", 
      RowBox[{"V", "\[LessEqual]", "0"}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"X", ">", "0"}], "&&", 
      RowBox[{"V", "\[Equal]", "0"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8880392502755613`*^9, {3.8880848997351522`*^9, 3.888084952743113*^9}, {
   3.8880849991573467`*^9, 3.888085002041092*^9}, 3.888085039090972*^9, 
   3.8880850876100683`*^9, 3.8880851252939653`*^9, 3.888085263034854*^9, {
   3.888085356427527*^9, 3.888085359127211*^9}, {3.888085406462943*^9, 
   3.8880854158604803`*^9}, {3.888085499061016*^9, 3.888085535046833*^9}, 
   3.888085622830236*^9, {3.888085691717781*^9, 3.888085740272287*^9}, 
   3.8883051835777597`*^9, 3.88830523534334*^9, 3.88830551979303*^9, {
   3.888305602605277*^9, 3.8883056107185307`*^9}, 3.888306308862652*^9, 
   3.888306556681308*^9, 3.894426877367963*^9, 3.8944274363793488`*^9, 
   3.894429719160658*^9, 3.8973797954779577`*^9, {3.906697951607444*^9, 
   3.906697963784173*^9}, {3.906701520361745*^9, 3.9067015334220047`*^9}, 
   3.9067808352890453`*^9, {3.906868114017181*^9, 3.9068681403421783`*^9}, 
   3.914485876000114*^9, 3.916306687882497*^9, 3.91630739055293*^9, 
   3.9163089629262047`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"28d11db2-1af0-4b36-83e1-b8a16629712e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["2D  Example : KKT conditions", "Chapter",
 CellChangeTimes->{{3.894426717715148*^9, 3.894426721163294*^9}, {
  3.896239366260334*^9, 3.896239394948017*^9}, {3.896240593062193*^9, 
  3.896240596432516*^9}, {3.897314883411833*^9, 3.8973148859986563`*^9}, {
  3.8973150883460093`*^9, 
  3.897315091653082*^9}},ExpressionUUID->"b5aaee87-320b-491d-9f30-\
835bc1a98a48"],

Cell[CellGroupData[{

Cell["Showing that we cannot do QE on the whole problem directly.", \
"Subsection",
 CellChangeTimes->{{3.914483237729117*^9, 3.914483247367107*^9}, {
  3.914483322184668*^9, 
  3.9144833554935102`*^9}},ExpressionUUID->"97319704-0c58-4b9f-b69c-\
7983c095340a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"clause", "=", 
  RowBox[{"ForAll", "[", 
   RowBox[{"Eps", ",", " ", 
    RowBox[{"Eps", ">", "0"}], ",", " ", 
    RowBox[{"Exists", "[", " ", 
     RowBox[{"del", ",", "\[IndentingNewLine]", 
      RowBox[{"del", ">", "0"}], ",", 
      RowBox[{"ForAll", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}], ",", 
        RowBox[{
         RowBox[{"x", ">=", "0"}], " ", "&&", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"y", "+", 
             RowBox[{"x", "^", "2"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"y", "-", 
             RowBox[{"x", "^", "2"}]}], ")"}]}], "==", "0"}], " ", "&&", 
         RowBox[{"x", "!=", "X"}], "&&", 
         RowBox[{"y", "!=", "Y"}], "&&", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"x", "-", "X"}], ")"}], "^", "2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"y", "-", "Y"}], ")"}], "^", "2"}]}], "]"}], " ", "<", 
          " ", "del"}]}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"v1", 
              RowBox[{"(", 
               RowBox[{"x", "-", "X"}], ")"}]}], "+", 
             RowBox[{"v2", 
              RowBox[{"(", 
               RowBox[{"y", "-", "Y"}], ")"}]}]}], ")"}], "<", " ", 
           RowBox[{"Eps", " ", 
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x", "-", "X"}], ")"}], "^", "2"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"y", "-", "Y"}], ")"}], "^", "2"}]}], "]"}]}]}], "||",
           "  ", 
          RowBox[{
           RowBox[{
            RowBox[{"v1", 
             RowBox[{"(", 
              RowBox[{"x", "-", "X"}], ")"}]}], "+", 
            RowBox[{"v2", 
             RowBox[{"(", 
              RowBox[{"y", "-", "Y"}], ")"}]}]}], " ", "<=", "0"}]}], " ", 
         ")"}]}], " ", "\[IndentingNewLine]", "]"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.888035776302866*^9, 3.888035962226379*^9}, {
   3.8880359929969378`*^9, 3.888036259764361*^9}, {3.8880363478747*^9, 
   3.888036397235723*^9}, {3.8880364411806097`*^9, 3.888036451426265*^9}, {
   3.888036562846414*^9, 3.8880366817871323`*^9}, {3.8880367362025003`*^9, 
   3.888036740199903*^9}, {3.888036825191944*^9, 3.888036855450328*^9}, 
   3.8880369252732897`*^9, {3.888037014221056*^9, 3.888037037379507*^9}, {
   3.8880370758760138`*^9, 3.888037105952455*^9}, {3.888037142749381*^9, 
   3.888037150319187*^9}, {3.888037192454543*^9, 3.88803721445103*^9}, {
   3.8880372501151857`*^9, 3.88803726895553*^9}, {3.88803731271867*^9, 
   3.888037552773015*^9}, {3.8880375840048923`*^9, 3.888037642809431*^9}, {
   3.8880376871148777`*^9, 3.888037717122383*^9}, {3.888037786760511*^9, 
   3.8880377912853394`*^9}, {3.8880378240161037`*^9, 3.888037824214387*^9}, {
   3.888037868661151*^9, 3.888037901955027*^9}, {3.8880381283068132`*^9, 
   3.8880381308941298`*^9}, {3.888038221693961*^9, 3.8880385465545893`*^9}, {
   3.8880386788704863`*^9, 3.888038685037085*^9}, {3.888038862827406*^9, 
   3.88803886854793*^9}, {3.888038910976017*^9, 3.888038925797168*^9}, {
   3.8880390315122843`*^9, 3.888039073906206*^9}, {3.88808487236206*^9, 
   3.888084904297243*^9}, {3.88808496859802*^9, 3.888084994700144*^9}, {
   3.88808503765308*^9, 3.888085040923122*^9}, {3.888085085702112*^9, 
   3.8880851235147943`*^9}, {3.888085342516781*^9, 3.8880853470072193`*^9}, {
   3.888085380298242*^9, 3.888085438862733*^9}, {3.888085495044639*^9, 
   3.8880855136225033`*^9}, {3.88808554686768*^9, 3.888085551318544*^9}, {
   3.8880855901627617`*^9, 3.8880856123018427`*^9}, 3.88808564889526*^9, {
   3.888085683534108*^9, 3.888085738702186*^9}, {3.888305156324532*^9, 
   3.888305177858489*^9}, {3.888305213650998*^9, 3.888305264422627*^9}, {
   3.888305489766395*^9, 3.888305516613819*^9}, {3.888305577810175*^9, 
   3.88830559932839*^9}, {3.8883063019153433`*^9, 3.888306306271616*^9}, {
   3.888306554158038*^9, 3.8883065545888166`*^9}, {3.894426875135318*^9, 
   3.8944268841276503`*^9}, {3.894429717783778*^9, 3.89442972101896*^9}, 
   3.897314898574257*^9, {3.897315006337393*^9, 3.897315083067663*^9}, {
   3.89731614960776*^9, 3.897316154917687*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"0823cdc0-d11b-4dd4-8385-9b64404dd93f"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[ForAll]", 
   RowBox[{"Eps", ",", 
    RowBox[{"Eps", ">", "0"}]}]], 
  RowBox[{
   SubscriptBox["\[Exists]", 
    RowBox[{"del", ",", 
     RowBox[{"del", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[ForAll]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x", ",", "y"}], "}"}], ",", 
      RowBox[{
       RowBox[{"x", "\[GreaterEqual]", "0"}], "&&", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["x", "2"]}], "+", "y"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "2"], "+", "y"}], ")"}]}], "\[Equal]", "0"}], "&&", 
       RowBox[{"x", "\[NotEqual]", "X"}], "&&", 
       RowBox[{"y", "\[NotEqual]", "Y"}], "&&", 
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x", "-", "X"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y", "-", "Y"}], ")"}], "2"]}]], "<", "del"}]}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"v1", " ", 
         RowBox[{"(", 
          RowBox[{"x", "-", "X"}], ")"}]}], "+", 
        RowBox[{"v2", " ", 
         RowBox[{"(", 
          RowBox[{"y", "-", "Y"}], ")"}]}]}], "<", 
       RowBox[{"Eps", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x", "-", "X"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y", "-", "Y"}], ")"}], "2"]}]]}]}], "||", 
      RowBox[{
       RowBox[{
        RowBox[{"v1", " ", 
         RowBox[{"(", 
          RowBox[{"x", "-", "X"}], ")"}]}], "+", 
        RowBox[{"v2", " ", 
         RowBox[{"(", 
          RowBox[{"y", "-", "Y"}], ")"}]}]}], "\[LessEqual]", "0"}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.888085715646757*^9, 3.888085739223075*^9}, 
   3.888305179678774*^9, 3.888305234153914*^9, 3.888305265120103*^9, 
   3.888305518617485*^9, 3.888305600167811*^9, 3.888306307396385*^9, 
   3.888306555655995*^9, {3.89442687646527*^9, 3.894426884772854*^9}, 
   3.894427435546442*^9, {3.894429718481496*^9, 3.894429721378174*^9}, 
   3.897315093592854*^9, 3.897316156036602*^9, 3.906701424864543*^9, 
   3.907052178409103*^9, 3.907387847228931*^9, 3.914485888443901*^9, 
   3.916307338194619*^9, 3.9163073907378635`*^9, 3.916308963276628*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"b7c903f9-bb7e-4aa9-acc2-0624b18c52b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Timing", "[", 
   RowBox[{"Resolve", "[", 
    RowBox[{"%", ",", "Reals"}], "]"}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Does", " ", "not", " ", "terminate", " ", "in", " ", "24", " ", "hrs"}], 
   " ", "*)"}]}]], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"b36180c8-a967-4629-a1b4-009646ceb037"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.914485908738873*^9, 3.916307341989276*^9, 
  3.9163073920729265`*^9, 3.9163089642105103`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"60a9c07d-650c-4e0d-b0d4-86d9e2d7a8e1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 2: Showing that (-1,-1) is in N_C( 0,0 ): ", "Section",
 CellChangeTimes->{{3.907399828764592*^9, 3.90739984023842*^9}, {
  3.9144834831276093`*^9, 
  3.914483491246187*^9}},ExpressionUUID->"3bb71f9c-031f-40e9-a2b0-\
a6c94878b00c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"clause", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"ForAll", "[", 
     RowBox[{"Eps", ",", " ", 
      RowBox[{"Eps", ">", "0"}], ",", " ", 
      RowBox[{"Exists", "[", " ", 
       RowBox[{"del", ",", "\[IndentingNewLine]", 
        RowBox[{"del", ">", "0"}], ",", 
        RowBox[{"ForAll", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y"}], "}"}], ",", 
          RowBox[{
           RowBox[{"x", ">=", "0"}], " ", "&&", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"y", "+", 
               RowBox[{"x", "^", "2"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"y", "-", 
               RowBox[{"x", "^", "2"}]}], ")"}]}], "==", "0"}], " ", "&&", 
           RowBox[{"x", "!=", "X"}], "&&", 
           RowBox[{"y", "!=", "Y"}], "&&", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x", "-", "X"}], ")"}], "^", "2"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"y", "-", "Y"}], ")"}], "^", "2"}]}], "]"}], " ", "<",
             " ", "del"}]}], ",", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", " ", 
              RowBox[{
               RowBox[{"v1", 
                RowBox[{"(", 
                 RowBox[{"x", "-", "X"}], ")"}]}], "+", 
               RowBox[{"v2", 
                RowBox[{"(", 
                 RowBox[{"y", "-", "Y"}], ")"}]}]}], ")"}], "<", " ", 
             RowBox[{"Eps", " ", 
              RowBox[{"Sqrt", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "-", "X"}], ")"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"y", "-", "Y"}], ")"}], "^", "2"}]}], "]"}]}]}], "||",
             "  ", 
            RowBox[{
             RowBox[{
              RowBox[{"v1", 
               RowBox[{"(", 
                RowBox[{"x", "-", "X"}], ")"}]}], "+", 
              RowBox[{"v2", 
               RowBox[{"(", 
                RowBox[{"y", "-", "Y"}], ")"}]}]}], " ", "<=", "0"}]}], " ", 
           ")"}]}], " ", "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"X", "->", "0"}], ",", " ", 
      RowBox[{"Y", "->", "0"}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"v1", "->", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"v2", "->", 
      RowBox[{"-", "1"}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{3.914483513312543*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"c63ef770-6e21-466b-bc48-584107cd5606"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[ForAll]", 
   RowBox[{"Eps", ",", 
    RowBox[{"Eps", ">", "0"}]}]], 
  RowBox[{
   SubscriptBox["\[Exists]", 
    RowBox[{"del", ",", 
     RowBox[{"del", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[ForAll]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x", ",", "y"}], "}"}], ",", 
      RowBox[{
       RowBox[{"x", "\[GreaterEqual]", "0"}], "&&", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["x", "2"]}], "+", "y"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "2"], "+", "y"}], ")"}]}], "\[Equal]", "0"}], "&&", 
       RowBox[{"x", "\[NotEqual]", "0"}], "&&", 
       RowBox[{"y", "\[NotEqual]", "0"}], "&&", 
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["x", "2"], "+", 
          SuperscriptBox["y", "2"]}]], "<", "del"}]}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "x"}], "-", "y"}], "<", 
       RowBox[{"Eps", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["x", "2"], "+", 
          SuperscriptBox["y", "2"]}]]}]}], "||", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "x"}], "-", "y"}], "\[LessEqual]", "0"}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.907399856222597*^9, 3.914485911866884*^9, 
  3.916307343430316*^9, 3.9163073935612926`*^9, 3.91630896648214*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"1874fa2e-0b4d-4671-8709-c437259d967e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"Reduce", "[", 
   RowBox[{"clause", ",", "Reals"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9073997393124657`*^9, 3.9073997887391443`*^9}, {
  3.914483518367223*^9, 3.91448351902069*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"cce6fcd3-7186-49fb-93e5-81e036812f1c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.774426`", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.9073997573396397`*^9, 3.907399791157856*^9}, 
   3.9144859223614693`*^9, 3.9163073461212397`*^9, 3.9163073969252815`*^9, 
   3.916308969667157*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"a442560f-6bde-46bd-bcd3-5320b3b96715"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Example 4: Normal cone N_C(0,0) calculated one cell at a time and combining \
later\
\>", "Section",
 CellChangeTimes->{{3.897316688687645*^9, 3.897316695228991*^9}, {
  3.914483959301364*^9, 3.914483993697997*^9}, {3.914484069149438*^9, 
  3.914484069368985*^9}, {3.9144841250559883`*^9, 
  3.914484125326453*^9}},ExpressionUUID->"6ff1599b-80b8-4391-86c1-\
6ccf67ed9180"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "clause", " ", "to", " ", "reduce"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.914483996214658*^9, 
  3.914484009462708*^9}},ExpressionUUID->"c6922f89-d3b0-4d75-b3ae-\
faa1bc91acd2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"Eps", ",", 
     RowBox[{"Eps", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"del", ",", 
      RowBox[{"del", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}], ",", 
       RowBox[{
        RowBox[{"x", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["x", "2"]}], "+", "y"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], "+", "y"}], ")"}]}], "\[Equal]", "0"}], 
        "&&", 
        RowBox[{"x", "\[NotEqual]", "X"}], "&&", 
        RowBox[{"y", "\[NotEqual]", "Y"}], "&&", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"x", "-", "X"}], ")"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"y", "-", "Y"}], ")"}], "2"]}]], "<", "del"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"v1", " ", 
          RowBox[{"(", 
           RowBox[{"x", "-", "X"}], ")"}]}], "+", 
         RowBox[{"v2", " ", 
          RowBox[{"(", 
           RowBox[{"y", "-", "Y"}], ")"}]}]}], "<", 
        RowBox[{"Eps", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"x", "-", "X"}], ")"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"y", "-", "Y"}], ")"}], "2"]}]]}]}], "||", 
       RowBox[{
        RowBox[{
         RowBox[{"v1", " ", 
          RowBox[{"(", 
           RowBox[{"x", "-", "X"}], ")"}]}], "+", 
         RowBox[{"v2", " ", 
          RowBox[{"(", 
           RowBox[{"y", "-", "Y"}], ")"}]}]}], "\[LessEqual]", "0"}]}], 
      ")"}]}]}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"X", "->", "0"}], ",", 
    RowBox[{"Y", "->", "0"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.898070000494605*^9, 3.898070006228909*^9}, {
  3.907386333526661*^9, 3.9073863337213173`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"b43174eb-e1af-40e9-8550-45cfb706de6a"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[ForAll]", 
   RowBox[{"Eps", ",", 
    RowBox[{"Eps", ">", "0"}]}]], 
  RowBox[{
   SubscriptBox["\[Exists]", 
    RowBox[{"del", ",", 
     RowBox[{"del", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[ForAll]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x", ",", "y"}], "}"}], ",", 
      RowBox[{
       RowBox[{"x", "\[GreaterEqual]", "0"}], "&&", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["x", "2"]}], "+", "y"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "2"], "+", "y"}], ")"}]}], "\[Equal]", "0"}], "&&", 
       RowBox[{"x", "\[NotEqual]", "0"}], "&&", 
       RowBox[{"y", "\[NotEqual]", "0"}], "&&", 
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["x", "2"], "+", 
          SuperscriptBox["y", "2"]}]], "<", "del"}]}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"x", " ", "v1"}], "+", 
        RowBox[{"y", " ", "v2"}]}], "<", 
       RowBox[{"Eps", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["x", "2"], "+", 
          SuperscriptBox["y", "2"]}]]}]}], "||", 
      RowBox[{
       RowBox[{
        RowBox[{"x", " ", "v1"}], "+", 
        RowBox[{"y", " ", "v2"}]}], "\[LessEqual]", "0"}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.8973166762538424`*^9, 3.897317874236601*^9, 3.897318558301437*^9, 
   3.897318748890484*^9, 3.8980697282456636`*^9, 3.8980698840181007`*^9, 
   3.8980700065046473`*^9, {3.906701434774982*^9, 3.906701441220028*^9}, 
   3.9073863345051613`*^9, 3.914485970596554*^9, 3.916307350207*^9, 
   3.916307398211176*^9, 3.91630897141002*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"fe9b14da-a045-4504-9890-e34b39c6bb91"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "CAD", " ", "of", " ", "the", " ", "constraint", " ", "set", " ", "C"}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9144840391184072`*^9, 
  3.9144840512929363`*^9}},ExpressionUUID->"a3e10231-8a1e-40c0-ad24-\
76dc8b6cf1e3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gph", " ", "=", " ", 
  RowBox[{"DNFexp", "[", 
   RowBox[{"CylindricalDecomposition", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", ">=", "0"}], " ", "&&", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"y", "+", 
          RowBox[{"x", "^", "2"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"y", "-", 
          RowBox[{"x", "^", "2"}]}], ")"}]}], "==", "0"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.896500687898383*^9, 3.896500743242032*^9}, {
   3.89650153903872*^9, 3.8965015456077538`*^9}, 3.9070563233629913`*^9, 
   3.914485698377849*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"b772253f-1fea-4e1e-bf98-f76c0adacec4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x", "\[Equal]", "0"}], "&&", 
    RowBox[{"y", "\[Equal]", "0"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x", ">", "0"}], "&&", 
    RowBox[{"y", "\[Equal]", 
     RowBox[{"-", 
      SuperscriptBox["x", "2"]}]}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x", ">", "0"}], "&&", 
    RowBox[{"y", "\[Equal]", 
     SuperscriptBox["x", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.896500730430942*^9, 3.896500743923152*^9}, 
   3.896501546627088*^9, 3.907056325191558*^9, 3.9073878631404753`*^9, 
   3.9144859732674923`*^9, 3.916307351848802*^9, 3.9163074003631945`*^9, 
   3.916308979679646*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"4178bf42-05f2-48c7-9049-3e91dc8192c5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["C1: x==y==0", "Subsubsection",
 CellChangeTimes->{{3.896500779172624*^9, 3.896500781859027*^9}, {
  3.907387877520732*^9, 
  3.907387887085662*^9}},ExpressionUUID->"8338f6a4-8011-4733-8640-\
f1230b6049da"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gph", "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.907387865566471*^9, 3.9073878675179157`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"81c24cba-0151-4c2f-9f7a-655ce2b791e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "\[Equal]", "0"}], "&&", 
  RowBox[{"y", "\[Equal]", "0"}]}]], "Output",
 CellChangeTimes->{3.90738786824081*^9, 3.91448597720967*^9, 
  3.916307402678027*^9, 3.916308981072111*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"95266bf6-c20a-4e6b-8584-cae3224e3daa"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Clause", " ", "in", " ", "this", " ", "case", " ", "is", " ", 
    RowBox[{"trivial", ":", " ", "\[IndentingNewLine]", 
     RowBox[{
     "Mathematica", " ", "complains", " ", "that", " ", "we", " ", "entered", 
      " ", 
      RowBox[{"Forall", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", "..."}], "]"}]}]}]}], ",", " ", 
   
   RowBox[{"as", " ", "0", " ", "is", " ", "not", " ", "a", " ", 
    RowBox[{"variable", ".", " ", "We"}], " ", "can", " ", "remove", " ", 
    "these", " ", "and", " ", "similar", " ", "occurrences", " ", "by", " ", 
    RowBox[{"hand", "."}]}]}], "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.916307478499485*^9, 3.9163074879723496`*^9}, {
  3.9163089920922003`*^9, 
  3.91630904630856*^9}},ExpressionUUID->"d4134044-4582-441e-bb85-\
ff22068ae9e7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"Eps", ",", 
     RowBox[{"Eps", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"del", ",", 
      RowBox[{"del", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}], ",", 
       RowBox[{
        RowBox[{"x", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["x", "2"]}], "+", "y"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], "+", "y"}], ")"}]}], "\[Equal]", "0"}], 
        "&&", 
        RowBox[{"x", "\[NotEqual]", "0"}], "&&", 
        RowBox[{"y", "\[NotEqual]", "0"}], "&&", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["x", "2"], "+", 
           SuperscriptBox["y", "2"]}]], "<", "del"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", " ", "v1"}], "+", 
         RowBox[{"y", " ", "v2"}]}], "<", 
        RowBox[{"Eps", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x", "2"], "+", 
           SuperscriptBox["y", "2"]}]]}]}], "||", 
       RowBox[{
        RowBox[{
         RowBox[{"x", " ", "v1"}], "+", 
         RowBox[{"y", " ", "v2"}]}], "\[LessEqual]", "0"}]}], ")"}]}]}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x", "->", "0"}], ",", 
    RowBox[{"y", "->", "0"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.90705642754045*^9, 3.907056454990213*^9}, 
   3.91448386101797*^9, {3.91448612939285*^9, 3.9144861469957047`*^9}, {
   3.914486187817525*^9, 3.9144862094063883`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"e33ead24-15ee-4637-8e0c-b60ddcadd60e"],

Cell[BoxData[
 TemplateBox[{
  "ForAll", "msgs", 
   "\"Evaluation of \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"Eps\\\", \
\\\">\\\", \\\"0\\\"}], \\\",\\\", RowBox[{SubscriptBox[\\\"\[Exists]\\\", \
RowBox[{\\\"del\\\", \\\",\\\", RowBox[{\\\"del\\\", \\\">\\\", \
\\\"0\\\"}]}]], RowBox[{SubscriptBox[\\\"\[ForAll]\\\", RowBox[{RowBox[{\\\"{\
\\\", RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"0\\\", \\\"\[GreaterEqual]\\\", \\\"0\\\"}], \\\"&&\\\", \
RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"Times\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\"+\\\", \\\"0\\\"}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\
\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"+\\\", \\\"0\\\"}], \
\\\")\\\"}]}], \\\"\[Equal]\\\", \\\"0\\\"}], \\\"&&\\\", RowBox[{\\\"0\\\", \
\\\"\[NotEqual]\\\", \\\"0\\\"}], \\\"&&\\\", RowBox[{\\\"0\\\", \\\"\
\[NotEqual]\\\", \\\"0\\\"}], \\\"&&\\\", \
RowBox[{SqrtBox[RowBox[{RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
\\\"+\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]], \\\"<\\\", \
\\\"del\\\"}]}]}]], RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{RowBox[{\\\"0\\\", \\\" \\\", \\\"v1\\\"}], \
\\\"+\\\", RowBox[{\\\"0\\\", \\\" \\\", \\\"v2\\\"}]}], \\\"<\\\", \
RowBox[{\\\"Eps\\\", \\\" \\\", SqrtBox[RowBox[{\\\"Plus\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]]}]}], \\\"||\\\", RowBox[{RowBox[{RowBox[{\\\"0\\\", \\\" \\\", \\\"v1\
\\\"}], \\\"+\\\", RowBox[{\\\"0\\\", \\\" \\\", \\\"v2\\\"}]}], \\\"\
\[LessEqual]\\\", \\\"0\\\"}]}], \\\")\\\"}]}]}]}], \\\"}\\\"}]\\) generated \
message(s) \\!\\(\\*RowBox[{\\\"{\\\", StyleBox[RowBox[{\\\"Exists\\\", \
\\\"::\\\", \\\"msgs\\\"}], \\\"MessageName\\\"], \\\"}\\\"}]\\).\"", 2, 14, 
   1, 26987027570518171795, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9163089841187353`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"0fbda1cb-2d39-4d31-ac59-cb2909fe2591"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[ForAll]", 
   RowBox[{"Eps", ",", 
    RowBox[{"Eps", ">", "0"}]}]], 
  RowBox[{
   SubscriptBox["\[Exists]", 
    RowBox[{"del", ",", 
     RowBox[{"del", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[ForAll]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{
       RowBox[{"0", "\[GreaterEqual]", "0"}], "&&", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["0", "2"]}], "+", "0"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["0", "2"], "+", "0"}], ")"}]}], "\[Equal]", "0"}], "&&", 
       RowBox[{"0", "\[NotEqual]", "0"}], "&&", 
       RowBox[{"0", "\[NotEqual]", "0"}], "&&", 
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["0", "2"], "+", 
          SuperscriptBox["0", "2"]}]], "<", "del"}]}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"0", " ", "v1"}], "+", 
        RowBox[{"0", " ", "v2"}]}], "<", 
       RowBox[{"Eps", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["0", "2"], "+", 
          SuperscriptBox["0", "2"]}]]}]}], "||", 
      RowBox[{
       RowBox[{
        RowBox[{"0", " ", "v1"}], "+", 
        RowBox[{"0", " ", "v2"}]}], "\[LessEqual]", "0"}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.907056456626914*^9, 3.91448598914636*^9, 3.9144861499640293`*^9, {
   3.914486189503027*^9, 3.914486211246881*^9}, 3.916307404982166*^9, 
   3.916308984154571*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"dcc80d25-7258-4fec-a8fd-be307f133d7b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "This", " ", "quantified", " ", "formula", " ", "after", " ", "getting", 
   " ", "rid", " ", "of", " ", "redundancies", " ", "is", " ", "the", " ", 
   "argument", " ", "in", " ", "following", " ", "line", " ", "and", " ", 
   "reduces", " ", "to", " ", 
   RowBox[{"True", ":"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.916309072258506*^9, 
  3.916309113639544*^9}},ExpressionUUID->"6d02923f-b4b4-4f18-853c-\
3ecf9aa72c49"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"Reduce", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{"Eps", ",", 
       RowBox[{"Eps", ">", "0"}]}]], 
     RowBox[{
      SubscriptBox["\[Exists]", 
       RowBox[{"del", ",", 
        RowBox[{"del", ">", "0"}]}]], 
      RowBox[{"Implies", "[", 
       RowBox[{"False", ",", "0"}], "]"}]}]}], ",", "Reals"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.896239707341187*^9, 3.896239707800253*^9}, {
   3.896410570272067*^9, 3.896410585509136*^9}, 3.896500822970964*^9, {
   3.916307499852734*^9, 3.9163075015761976`*^9}, {3.9163079065351954`*^9, 
   3.916307906873274*^9}, {3.916309119014552*^9, 3.916309195179988*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"75f8ed47-3dd8-472a-8d25-15117a51b90e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.001958`", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.896165642751995*^9, 3.896182099005168*^9, 3.8961991383986464`*^9, 
   3.896239935466055*^9, 3.896240705355549*^9, 3.896410595018836*^9, 
   3.896500784916409*^9, {3.896500828420404*^9, 3.896500831475801*^9}, 
   3.896501585911495*^9, {3.907056394065843*^9, 3.907056422961418*^9}, 
   3.90705646572806*^9, 3.914486032812429*^9, 3.9144861649605513`*^9, 
   3.9163075025786195`*^9, 3.9163079072053547`*^9, {3.916309123074655*^9, 
   3.916309198805572*^9}},
 CellLabel->"Out[19]=",ExpressionUUID->"204f1671-a0b2-4ce5-a108-fdbca68716c0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["C2:  y = x^2", "Subsection",
 CellChangeTimes->{{3.896500779172624*^9, 3.896500781859027*^9}, {
  3.896500875290762*^9, 3.896500875376006*^9}, {3.9070565622664948`*^9, 
  3.907056562603771*^9}, {3.907387898341783*^9, 
  3.907387932278989*^9}},ExpressionUUID->"f0f5134c-00fc-420f-9df4-\
1ed90e619799"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gph", "[", 
  RowBox[{"[", "3", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.907387900248045*^9, 3.90738790154741*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"12b598cb-6851-4be1-bb69-3eb9ab755d0c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x", ">", "0"}], "&&", 
  RowBox[{"y", "\[Equal]", 
   SuperscriptBox["x", "2"]}]}]], "Output",
 CellChangeTimes->{3.9073879022381153`*^9, 3.914486256425459*^9, 
  3.916309211830905*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"a5058f97-83d2-4d30-8a55-c871ec528957"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Mathematica", " ", "complains", " ", "about", " ", "the", " ", 
   RowBox[{"Forall", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"x", "^", "2"}]}], "}"}], ",", "..."}], "]"}], " ", 
   RowBox[{"appearance", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9163079349763136`*^9, 3.9163079835309696`*^9}, {
  3.9163080574258356`*^9, 
  3.9163080623924603`*^9}},ExpressionUUID->"653fbf12-e987-4623-adb7-\
0ab9b96aa17b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"Eps", ",", 
     RowBox[{"Eps", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"del", ",", 
      RowBox[{"del", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}], ",", 
       RowBox[{
        RowBox[{"x", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["x", "2"]}], "+", "y"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], "+", "y"}], ")"}]}], "\[Equal]", "0"}], 
        "&&", 
        RowBox[{"x", "\[NotEqual]", "0"}], "&&", 
        RowBox[{"y", "\[NotEqual]", "0"}], "&&", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["x", "2"], "+", 
           SuperscriptBox["y", "2"]}]], "<", "del"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", " ", "v1"}], "+", 
         RowBox[{"y", " ", "v2"}]}], "<", 
        RowBox[{"Eps", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x", "2"], "+", 
           SuperscriptBox["y", "2"]}]]}]}], "||", 
       RowBox[{
        RowBox[{
         RowBox[{"x", " ", "v1"}], "+", 
         RowBox[{"y", " ", "v2"}]}], "\[LessEqual]", "0"}]}], ")"}]}]}]}], "/.", 
  RowBox[{"{", 
   RowBox[{"y", "->", 
    RowBox[{"x", "^", "2"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.907387262856016*^9, 3.907387315186761*^9}, {
  3.9144838787346773`*^9, 3.9144838870162582`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"7536155a-f6c6-4bf2-94bc-4f8d4f566329"],

Cell[BoxData[
 TemplateBox[{
  "ForAll", "msgs", 
   "\"Evaluation of \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"Eps\\\", \
\\\">\\\", \\\"0\\\"}], \\\",\\\", RowBox[{SubscriptBox[\\\"\[Exists]\\\", \
RowBox[{\\\"del\\\", \\\",\\\", RowBox[{\\\"del\\\", \\\">\\\", \
\\\"0\\\"}]}]], RowBox[{SubscriptBox[\\\"\[ForAll]\\\", RowBox[{RowBox[{\\\"{\
\\\", RowBox[{\\\"x\\\", \\\",\\\", SuperscriptBox[\\\"x\\\", \\\"2\\\"]}], \
\\\"}\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}]}]], RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{RowBox[{\\\"x\\\", \\\" \\\", \\\"v1\\\"}], \
\\\"+\\\", RowBox[{RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \
\\\", \\\"v2\\\"}]}], \\\"<\\\", RowBox[{\\\"Eps\\\", \\\" \\\", \
SqrtBox[RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}]}], \\\"||\\\", \
RowBox[{RowBox[{RowBox[{\\\"x\\\", \\\" \\\", \\\"v1\\\"}], \\\"+\\\", \
RowBox[{RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\
\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", \\\"v2\\\"}]}], \
\\\"\[LessEqual]\\\", \\\"0\\\"}]}], \\\")\\\"}]}]}]}], \\\"}\\\"}]\\) \
generated message(s) \\!\\(\\*RowBox[{\\\"{\\\", \
StyleBox[RowBox[{\\\"Exists\\\", \\\"::\\\", \\\"msgs\\\"}], \
\\\"MessageName\\\"], \\\"}\\\"}]\\).\"", 2, 21, 3, 26987027570518171795, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9163092148607807`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"df6963fa-9b1c-48c3-8aba-d4f59308bde2"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[ForAll]", 
   RowBox[{"Eps", ",", 
    RowBox[{"Eps", ">", "0"}]}]], 
  RowBox[{
   SubscriptBox["\[Exists]", 
    RowBox[{"del", ",", 
     RowBox[{"del", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[ForAll]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x", ",", 
        SuperscriptBox["x", "2"]}], "}"}], ",", 
      RowBox[{
       RowBox[{"x", "\[GreaterEqual]", "0"}], "&&", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["x", "2"]}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "2"], "+", 
           SuperscriptBox["x", "2"]}], ")"}]}], "\[Equal]", "0"}], "&&", 
       RowBox[{"x", "\[NotEqual]", "0"}], "&&", 
       RowBox[{
        SuperscriptBox["x", "2"], "\[NotEqual]", "0"}], "&&", 
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["x", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            SuperscriptBox["x", "2"], ")"}], "2"]}]], "<", "del"}]}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"x", " ", "v1"}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "v2"}]}], "<", 
       RowBox[{"Eps", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["x", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            SuperscriptBox["x", "2"], ")"}], "2"]}]]}]}], "||", 
      RowBox[{
       RowBox[{
        RowBox[{"x", " ", "v1"}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "v2"}]}], "\[LessEqual]", "0"}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.907387267012096*^9, 3.907387315898028*^9}, 
   3.914486260172709*^9, 3.9163079209177847`*^9, 3.916309214880945*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"6c08830d-64c0-467d-9e8e-ddfdfe7191cd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Here", " ", "is", " ", 
   RowBox[{"x", "^", "2"}], " ", "removed", " ", "by", " ", "hand", " ", 
   "and", " ", "the", " ", "resolution", " ", "of", " ", "the", " ", 
   "clause"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9163079955291266`*^9, 3.9163080069768286`*^9}, {
  3.9163080665066524`*^9, 
  3.91630807399343*^9}},ExpressionUUID->"61f3976a-ec52-443c-96e1-\
02db0d81b821"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"Reduce", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{"Eps", ",", 
       RowBox[{"Eps", ">", "0"}]}]], 
     RowBox[{
      SubscriptBox["\[Exists]", 
       RowBox[{"del", ",", 
        RowBox[{"del", ">", "0"}]}]], 
      RowBox[{
       SubscriptBox["\[ForAll]", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{
          RowBox[{"x", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["x", "2"]}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "2"], "+", 
              SuperscriptBox["x", "2"]}], ")"}]}], "\[Equal]", "0"}], "&&", 
          RowBox[{"x", "\[NotEqual]", "0"}], "&&", 
          RowBox[{
           SuperscriptBox["x", "2"], "\[NotEqual]", "0"}], "&&", 
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox["x", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               SuperscriptBox["x", "2"], ")"}], "2"]}]], "<", "del"}]}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"x", " ", "v1"}], "+", 
           RowBox[{
            SuperscriptBox["x", "2"], " ", "v2"}]}], "<", 
          RowBox[{"Eps", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["x", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               SuperscriptBox["x", "2"], ")"}], "2"]}]]}]}], "||", 
         RowBox[{
          RowBox[{
           RowBox[{"x", " ", "v1"}], "+", 
           RowBox[{
            SuperscriptBox["x", "2"], " ", "v2"}]}], "\[LessEqual]", "0"}]}], 
        ")"}]}]}]}], ",", "Reals"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.907387285513444*^9, 3.907387293189352*^9}, {
  3.916308011404792*^9, 3.916308014229518*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"8add8828-1772-4399-9640-e56767168a94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.963748`", ",", 
   RowBox[{"v1", "\[LessEqual]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{3.916308016413981*^9, 3.9163092275148497`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"92a75397-25c1-48f1-91ee-9593aed4a4e3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["C3 : y = -x^2", "Subsection",
 CellChangeTimes->{{3.896500779172624*^9, 3.896500781859027*^9}, {
  3.896500875290762*^9, 3.896500875376006*^9}, {3.9070565622664948`*^9, 
  3.907056562603771*^9}, {3.907387919034008*^9, 
  3.90738793407705*^9}},ExpressionUUID->"a876dcf8-1549-40e1-a747-\
644ebff36979"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gph", "[", 
  RowBox[{"[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9073879387844467`*^9, 3.9073879397830048`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"a98cca26-3584-4627-b8d5-8e8d806ebd78"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x", ">", "0"}], "&&", 
  RowBox[{"y", "\[Equal]", 
   RowBox[{"-", 
    SuperscriptBox["x", "2"]}]}]}]], "Output",
 CellChangeTimes->{3.907387940356338*^9, 3.916308077769337*^9, 
  3.916309229438795*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"fb4a7c1f-fb60-4ae7-8f31-f349cb3c4538"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"Eps", ",", 
     RowBox[{"Eps", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"del", ",", 
      RowBox[{"del", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}], ",", 
       RowBox[{
        RowBox[{"x", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["x", "2"]}], "+", "y"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], "+", "y"}], ")"}]}], "\[Equal]", "0"}], 
        "&&", 
        RowBox[{"x", "\[NotEqual]", "0"}], "&&", 
        RowBox[{"y", "\[NotEqual]", "0"}], "&&", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["x", "2"], "+", 
           SuperscriptBox["y", "2"]}]], "<", "del"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", " ", "v1"}], "+", 
         RowBox[{"y", " ", "v2"}]}], "<", 
        RowBox[{"Eps", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x", "2"], "+", 
           SuperscriptBox["y", "2"]}]]}]}], "||", 
       RowBox[{
        RowBox[{
         RowBox[{"x", " ", "v1"}], "+", 
         RowBox[{"y", " ", "v2"}]}], "\[LessEqual]", "0"}]}], ")"}]}]}]}], "/.", 
  RowBox[{"{", 
   RowBox[{"y", "->", 
    RowBox[{"-", 
     RowBox[{"x", "^", "2"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.907387339101161*^9, 3.9073873585821457`*^9}, {
  3.907387534878735*^9, 3.907387586333456*^9}, {3.907387649462912*^9, 
  3.9073876540173073`*^9}, {3.91448391339179*^9, 3.914483917785377*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"3c435f5d-59ac-4572-9c99-cd2d1621716b"],

Cell[BoxData[
 TemplateBox[{
  "ForAll", "msgs", 
   "\"Evaluation of \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"Eps\\\", \
\\\">\\\", \\\"0\\\"}], \\\",\\\", RowBox[{SubscriptBox[\\\"\[Exists]\\\", \
RowBox[{\\\"del\\\", \\\",\\\", RowBox[{\\\"del\\\", \\\">\\\", \
\\\"0\\\"}]}]], RowBox[{SubscriptBox[\\\"\[ForAll]\\\", RowBox[{RowBox[{\\\"{\
\\\", RowBox[{\\\"x\\\", \\\",\\\", RowBox[{\\\"-\\\", SuperscriptBox[\\\"x\\\
\", \\\"2\\\"]}]}], \\\"}\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"x\\\", \\\"\
\[GreaterEqual]\\\", \\\"0\\\"}], \\\"&&\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\
\", RowBox[{RowBox[{\\\"Times\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\\\"}]}], \\\"\[Equal]\\\", \\\"0\
\\\"}], \\\"&&\\\", RowBox[{\\\"x\\\", \\\"\[NotEqual]\\\", \\\"0\\\"}], \
\\\"&&\\\", RowBox[{RowBox[{\\\"-\\\", SuperscriptBox[\\\"x\\\", \
\\\"2\\\"]}], \\\"\[NotEqual]\\\", \\\"0\\\"}], \\\"&&\\\", \
RowBox[{SqrtBox[RowBox[{RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
\\\"+\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]], \\\"<\\\", \
\\\"del\\\"}]}]}]], RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{RowBox[{\\\"x\\\", \\\" \\\", \\\"v1\\\"}], \
\\\"+\\\", RowBox[{RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], \\\" \\\", \\\"v2\\\"}]}], \\\"<\\\", RowBox[{\\\"Eps\
\\\", \\\" \\\", SqrtBox[RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}]}], \
\\\"||\\\", RowBox[{RowBox[{RowBox[{\\\"x\\\", \\\" \\\", \\\"v1\\\"}], \\\"+\
\\\", RowBox[{RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\" \\\", \\\"v2\\\"}]}], \\\"\[LessEqual]\\\", \
\\\"0\\\"}]}], \\\")\\\"}]}]}]}], \\\"}\\\"}]\\) generated message(s) \
\\!\\(\\*RowBox[{\\\"{\\\", StyleBox[RowBox[{\\\"Exists\\\", \\\"::\\\", \
\\\"msgs\\\"}], \\\"MessageName\\\"], \\\"}\\\"}]\\).\"", 2, 24, 4, 
   26987027570518171795, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.916309231254197*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"3f9d618b-25df-47c9-b74a-8cff2392e794"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[ForAll]", 
   RowBox[{"Eps", ",", 
    RowBox[{"Eps", ">", "0"}]}]], 
  RowBox[{
   SubscriptBox["\[Exists]", 
    RowBox[{"del", ",", 
     RowBox[{"del", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[ForAll]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", 
         SuperscriptBox["x", "2"]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"x", "\[GreaterEqual]", "0"}], "&&", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["x", "2"]}], "-", 
           SuperscriptBox["x", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "2"], "-", 
           SuperscriptBox["x", "2"]}], ")"}]}], "\[Equal]", "0"}], "&&", 
       RowBox[{"x", "\[NotEqual]", "0"}], "&&", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["x", "2"]}], "\[NotEqual]", "0"}], "&&", 
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["x", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", 
             SuperscriptBox["x", "2"]}], ")"}], "2"]}]], "<", "del"}]}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"x", " ", "v1"}], "-", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "v2"}]}], "<", 
       RowBox[{"Eps", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["x", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", 
             SuperscriptBox["x", "2"]}], ")"}], "2"]}]]}]}], "||", 
      RowBox[{
       RowBox[{
        RowBox[{"x", " ", "v1"}], "-", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "v2"}]}], "\[LessEqual]", "0"}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.9073873466929617`*^9, 3.9073873608026648`*^9}, {
   3.907387545441443*^9, 3.907387586782015*^9}, 3.907387657116488*^9, 
   3.9163080836229577`*^9, 3.916309231379858*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"eacb1ce1-bd7b-4501-9be1-35d555104212"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"Resolve", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{"Eps", ",", 
       RowBox[{"Eps", ">", "0"}]}]], 
     RowBox[{
      SubscriptBox["\[Exists]", 
       RowBox[{"del", ",", 
        RowBox[{"del", ">", "0"}]}]], 
      RowBox[{
       SubscriptBox["\[ForAll]", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{
          RowBox[{"x", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["x", "2"]}], "-", 
              SuperscriptBox["x", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "2"], "-", 
              SuperscriptBox["x", "2"]}], ")"}]}], "\[Equal]", "0"}], "&&", 
          RowBox[{"x", "\[NotEqual]", "0"}], "&&", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["x", "2"]}], "\[NotEqual]", "0"}], "&&", 
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox["x", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", 
                SuperscriptBox["x", "2"]}], ")"}], "2"]}]], "<", "del"}]}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"x", " ", "v1"}], "-", 
           RowBox[{
            SuperscriptBox["x", "2"], " ", "v2"}]}], "<", 
          RowBox[{"Eps", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["x", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", 
                SuperscriptBox["x", "2"]}], ")"}], "2"]}]]}]}], "||", 
         RowBox[{
          RowBox[{
           RowBox[{"x", " ", "v1"}], "-", 
           RowBox[{
            SuperscriptBox["x", "2"], " ", "v2"}]}], "\[LessEqual]", "0"}]}], 
        ")"}]}]}]}], ",", "Reals"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.896239707341187*^9, 3.896239707800253*^9}, {
   3.896410570272067*^9, 3.896410585509136*^9}, 3.896500822970964*^9, {
   3.9163080915930758`*^9, 3.916308094701934*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"5dd7ae95-495d-4109-9d9b-1c7532ab55d1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.839343`", ",", 
   RowBox[{"v1", "\[LessEqual]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.896165642751995*^9, 3.896182099005168*^9, 3.8961991383986464`*^9, 
   3.896239935466055*^9, 3.896240705355549*^9, 3.896410595018836*^9, 
   3.896500784916409*^9, {3.896500828420404*^9, 3.896500831475801*^9}, {
   3.896500957297132*^9, 3.8965010043477983`*^9}, 3.8965012749420767`*^9, 
   3.89650170481211*^9, 3.9070565436861067`*^9, {3.907387352630505*^9, 
   3.907387363584751*^9}, 3.907387576638794*^9, {3.907387645257559*^9, 
   3.907387661352104*^9}, 3.9163080965758443`*^9, 3.916309233809561*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"ec5d81ed-70d8-4d94-88b1-5c114bbf82b0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Combining the outcomes:", "Subsection",
 CellChangeTimes->{{3.907387954605727*^9, 
  3.9073879636336184`*^9}},ExpressionUUID->"13602279-f49d-489b-a0ee-\
6fe0af2462dd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{"True", " ", "&&", " ", 
   RowBox[{"v1", "<=", "0"}], " ", "&&", " ", 
   RowBox[{"v1", "<=", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.907387965897113*^9, 3.907387986524151*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"3a4323f0-1b05-4e4a-85e1-317ae64ceba3"],

Cell[BoxData[
 RowBox[{"v1", "\[LessEqual]", "0"}]], "Output",
 CellChangeTimes->{{3.907387981007042*^9, 3.907387986646495*^9}, 
   3.916308099065951*^9, 3.916309235718104*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"70072819-0cf7-4b61-8af7-3845b910e94a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Example 3: 2D", "Chapter"],
 "  Example"
}], "Chapter",
 CellChangeTimes->{{3.895897794611408*^9, 3.895897805644987*^9}, {
   3.896239388720376*^9, 3.8962393979224987`*^9}, {3.896240571593438*^9, 
   3.8962405868658457`*^9}, 3.898070133296331*^9, {3.916308327804635*^9, 
   3.9163083480173473`*^9}},ExpressionUUID->"502649ac-ccc7-4324-80a6-\
e15b1b4104c8"],

Cell[CellGroupData[{

Cell["Centered at (X,Y) with X Y ==0 and X>=0 and Y>=0: ", "Section",
 CellChangeTimes->{{3.895911156818275*^9, 3.895911157418428*^9}, {
  3.896164198940075*^9, 3.896164199614011*^9}, {3.896164334617147*^9, 
  3.896164367305306*^9}, {3.896239676966642*^9, 
  3.896239677398265*^9}},ExpressionUUID->"4e8fea86-6e98-4003-ad13-\
7bdd5f33c773"],

Cell[CellGroupData[{

Cell["Direct Attempt (Does Not Terminate)", "Subsection",
 CellChangeTimes->{{3.8961642227807426`*^9, 3.896164223538097*^9}, {
  3.896411899718649*^9, 3.896411900976742*^9}, {3.914486367725396*^9, 
  3.9144863802026253`*^9}},ExpressionUUID->"2f7fd889-6ab1-4537-84a1-\
471cc159333a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"X", " ", "Y"}], "==", "0"}], "&&", 
  RowBox[{"X", ">=", "0"}], "&&", 
  RowBox[{"Y", ">=", "0"}], "&&", 
  RowBox[{"ForAll", "[", 
   RowBox[{"Eps", ",", " ", 
    RowBox[{"Eps", ">", "0"}], ",", " ", 
    RowBox[{"Exists", "[", " ", 
     RowBox[{"del", ",", "\[IndentingNewLine]", 
      RowBox[{"del", ">", "0"}], ",", 
      RowBox[{"ForAll", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"x", " ", "y"}], " ", "==", "0"}], "&&", 
         RowBox[{"x", ">=", "0"}], "&&", 
         RowBox[{"y", ">=", "0"}], "&&", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"x", "-", "X"}], ")"}], "^", "2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"y", "-", "Y"}], ")"}], "^", "2"}]}], "]"}], " ", "<", 
          " ", "del"}]}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"v1", " ", 
             RowBox[{"(", 
              RowBox[{"x", "-", "X"}], ")"}]}], "+", " ", 
            RowBox[{"v2", " ", 
             RowBox[{"(", 
              RowBox[{"y", "-", "Y"}], ")"}]}]}], "<", " ", 
           RowBox[{"Eps", " ", 
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x", "-", "X"}], ")"}], "^", "2"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"y", "-", "Y"}], ")"}], "^", "2"}]}], "]"}]}]}], "||", 
          RowBox[{
           RowBox[{
            RowBox[{"v1", " ", 
             RowBox[{"(", 
              RowBox[{"x", "-", "X"}], ")"}]}], "+", " ", 
            RowBox[{"v2", " ", 
             RowBox[{"(", 
              RowBox[{"y", "-", "Y"}], ")"}]}]}], " ", "<=", "0"}]}], " ", 
         ")"}]}], " ", "\[IndentingNewLine]", "]"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8958978196322603`*^9, 3.895897910266594*^9}, {
   3.895903790832576*^9, 3.8959037935411654`*^9}, {3.8959105644258966`*^9, 
   3.895910658345544*^9}, 3.895910753236555*^9, {3.8959111319451437`*^9, 
   3.895911163788804*^9}, {3.8959112834860077`*^9, 3.895911289639032*^9}, {
   3.8961642262055283`*^9, 3.896164261663911*^9}, {3.907055833329887*^9, 
   3.9070558370404463`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"d5d7b22c-3395-4e0b-a33a-68fa62cc2fbc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"X", " ", "Y"}], "\[Equal]", "0"}], "&&", 
  RowBox[{"X", "\[GreaterEqual]", "0"}], "&&", 
  RowBox[{"Y", "\[GreaterEqual]", "0"}], "&&", 
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"Eps", ",", 
     RowBox[{"Eps", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"del", ",", 
      RowBox[{"del", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"x", " ", "y"}], "\[Equal]", "0"}], "&&", 
        RowBox[{"x", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{"y", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"x", "-", "X"}], ")"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"y", "-", "Y"}], ")"}], "2"]}]], "<", "del"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"v1", " ", 
          RowBox[{"(", 
           RowBox[{"x", "-", "X"}], ")"}]}], "+", 
         RowBox[{"v2", " ", 
          RowBox[{"(", 
           RowBox[{"y", "-", "Y"}], ")"}]}]}], "<", 
        RowBox[{"Eps", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"x", "-", "X"}], ")"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"y", "-", "Y"}], ")"}], "2"]}]]}]}], "||", 
       RowBox[{
        RowBox[{
         RowBox[{"v1", " ", 
          RowBox[{"(", 
           RowBox[{"x", "-", "X"}], ")"}]}], "+", 
         RowBox[{"v2", " ", 
          RowBox[{"(", 
           RowBox[{"y", "-", "Y"}], ")"}]}]}], "\[LessEqual]", "0"}]}], 
      ")"}]}]}]}]}]], "Output",
 CellChangeTimes->{3.896164263184558*^9, 3.8961716901347237`*^9, 
  3.896194412081729*^9, 3.896239720760694*^9, 3.896240476708*^9, 
  3.896252403742406*^9, 3.914486358436534*^9, 3.916308107038481*^9, 
  3.9163092385576067`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"a20490a3-d7dd-4951-a40e-9f6bfeccd910"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Timing", "[", 
   RowBox[{"Resolve", "[", 
    RowBox[{"%", ",", "Reals"}], "]"}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Does", " ", "not", " ", "terminate", " ", "in", " ", "24", " ", "hrs"}], 
   " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.896239707341187*^9, 3.896239707800253*^9}, {
  3.896410570272067*^9, 3.896410585509136*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"49720560-14c3-4f54-860c-fec6b383aa79"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.896165642751995*^9, 3.896182099005168*^9, 
  3.8961991383986464`*^9, 3.896239935466055*^9, 3.896240705355549*^9, 
  3.896410595018836*^9, 3.9163081104628706`*^9, 3.916309241499982*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"4b9411a9-cb32-47ad-ac66-4f14f2bd1f92"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Case 1: X==0", "Subsection",
 CellChangeTimes->{
  3.89623967281493*^9, {3.914484616698372*^9, 3.914484617500369*^9}, 
   3.916308508467333*^9},ExpressionUUID->"653a87ab-af9d-4768-be3a-\
3dcb6dbd33b5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"X", " ", "Y"}], "==", "0"}], "&&", 
   RowBox[{"X", ">=", "0"}], "&&", 
   RowBox[{"Y", ">=", "0"}], "&&", 
   RowBox[{"ForAll", "[", 
    RowBox[{"Eps", ",", " ", 
     RowBox[{"Eps", ">", "0"}], ",", " ", 
     RowBox[{"Exists", "[", " ", 
      RowBox[{"del", ",", "\[IndentingNewLine]", 
       RowBox[{"del", ">", "0"}], ",", 
       RowBox[{"ForAll", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"x", ",", "y"}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"x", " ", "y"}], " ", "==", "0"}], "&&", 
          RowBox[{"x", ">=", "0"}], "&&", 
          RowBox[{"y", ">=", "0"}], "&&", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"x", "-", "X"}], ")"}], "^", "2"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"y", "-", "Y"}], ")"}], "^", "2"}]}], "]"}], " ", "<", 
           " ", "del"}]}], ",", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"v1", " ", 
              RowBox[{"(", 
               RowBox[{"x", "-", "X"}], ")"}]}], "+", " ", 
             RowBox[{"v2", " ", 
              RowBox[{"(", 
               RowBox[{"y", "-", "Y"}], ")"}]}]}], "<", " ", 
            RowBox[{"Eps", " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"x", "-", "X"}], ")"}], "^", "2"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"y", "-", "Y"}], ")"}], "^", "2"}]}], "]"}]}]}], "||", 
           RowBox[{
            RowBox[{
             RowBox[{"v1", " ", 
              RowBox[{"(", 
               RowBox[{"x", "-", "X"}], ")"}]}], "+", " ", 
             RowBox[{"v2", " ", 
              RowBox[{"(", 
               RowBox[{"y", "-", "Y"}], ")"}]}]}], " ", "<=", "0"}]}], " ", 
          ")"}]}], " ", "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}]}], "/.", 
  RowBox[{"X", "->", "0"}]}]], "Input",
 CellChangeTimes->{{3.90739244183645*^9, 3.90739244498524*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"314e86eb-c8ec-49fc-8c99-79f817c23cc7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Y", "\[GreaterEqual]", "0"}], "&&", 
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"Eps", ",", 
     RowBox[{"Eps", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"del", ",", 
      RowBox[{"del", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"x", " ", "y"}], "\[Equal]", "0"}], "&&", 
        RowBox[{"x", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{"y", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["x", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"y", "-", "Y"}], ")"}], "2"]}]], "<", "del"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", " ", "v1"}], "+", 
         RowBox[{"v2", " ", 
          RowBox[{"(", 
           RowBox[{"y", "-", "Y"}], ")"}]}]}], "<", 
        RowBox[{"Eps", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"y", "-", "Y"}], ")"}], "2"]}]]}]}], "||", 
       RowBox[{
        RowBox[{
         RowBox[{"x", " ", "v1"}], "+", 
         RowBox[{"v2", " ", 
          RowBox[{"(", 
           RowBox[{"y", "-", "Y"}], ")"}]}]}], "\[LessEqual]", "0"}]}], 
      ")"}]}]}]}]}]], "Output",
 CellChangeTimes->{
  3.9073924458217983`*^9, 3.914486383182108*^9, 3.916308114342947*^9, 
   3.9163082269003615`*^9, 3.916308416638814*^9, {3.916308847828774*^9, 
   3.91630887562486*^9}, 3.916309243007176*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"c2aeb0e4-7d90-48eb-a714-515208bc8b59"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"Reduce", "[", 
   RowBox[{"%", ",", "Reals"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.89589793642664*^9, 3.895897952731846*^9}, {
   3.8959106646207333`*^9, 3.895910666805264*^9}, {3.895910838715065*^9, 
   3.8959108492253313`*^9}, {3.895911171896872*^9, 3.895911173431059*^9}, 
   3.895911292030815*^9, {3.8961642073264647`*^9, 3.896164209229885*^9}, {
   3.9163084200947857`*^9, 3.91630842079694*^9}, {3.916308843321147*^9, 
   3.916308844018201*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"b21d34fd-8072-4bda-9966-de914cd0a8bb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.840537`", ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"v2", "<", "0"}], "&&", 
      RowBox[{"v1", "\[LessEqual]", "0"}], "&&", 
      RowBox[{"Y", "\[Equal]", "0"}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"v2", "\[Equal]", "0"}], "&&", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"v1", "\[LessEqual]", "0"}], "&&", 
          RowBox[{"Y", "\[GreaterEqual]", "0"}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"v1", ">", "0"}], "&&", 
          RowBox[{"Y", ">", "0"}]}], ")"}]}], ")"}]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8958979409407377`*^9, 3.895897953943338*^9}, 
   3.895903797538309*^9, 3.895910750633807*^9, 3.895910835438998*^9, 
   3.8959110735139027`*^9, {3.895911170403243*^9, 3.8959111782942057`*^9}, 
   3.895911295680603*^9, 3.896164214795203*^9, 3.9073884261230164`*^9, 
   3.907388461898711*^9, 3.9073924522503033`*^9, 3.914486392778912*^9, 
   3.9163082116389246`*^9, 3.916308394722789*^9, 3.916308624745818*^9, {
   3.916308841681089*^9, 3.9163088806312447`*^9}, 3.916309248284865*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"318fb896-c201-4d2e-98ad-8585cb358a46"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CylindricalDecomposition", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"%", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "&&", 
     RowBox[{"X", "\[Equal]", "0"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"X", ",", "Y", ",", "v1", ",", "v2"}], "}"}]}], "]"}], "//", 
  "DNFexp"}]], "Input",
 CellChangeTimes->{{3.895911393836918*^9, 3.895911418476365*^9}, {
   3.907388444829083*^9, 3.907388461324925*^9}, {3.907389397715218*^9, 
   3.907389413789625*^9}, 3.9144843749295273`*^9, 3.9144856984427643`*^9, {
   3.9163084122243605`*^9, 3.916308413431901*^9}, {3.916308870905622*^9, 
   3.9163088714671087`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"258c1b68-972e-4692-a7e6-07c8238177af"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"X", "\[Equal]", "0"}], "&&", 
    RowBox[{"Y", "\[Equal]", "0"}], "&&", 
    RowBox[{"v1", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v2", "\[LessEqual]", "0"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"X", "\[Equal]", "0"}], "&&", 
    RowBox[{"Y", ">", "0"}], "&&", 
    RowBox[{"v2", "\[Equal]", "0"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8959114019855747`*^9, 3.8959114195968246`*^9}, {
   3.9073884489292297`*^9, 3.907388462262568*^9}, {3.907389398699712*^9, 
   3.907389414647026*^9}, 3.914486397832445*^9, {3.916308866832196*^9, 
   3.91630888075242*^9}, 3.916309248500482*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"5e213e77-05cb-4115-8baa-df6f216c2342"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Case 2: Y==0", "Subsection",
 CellChangeTimes->{{3.914484622908231*^9, 3.914484625015975*^9}, 
   3.9163085116988277`*^9},ExpressionUUID->"f2d1a8ec-7b27-470e-9933-\
18ee3c8a8f0d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"X", " ", "Y"}], "==", "0"}], "&&", 
   RowBox[{"X", ">=", "0"}], "&&", 
   RowBox[{"Y", ">=", "0"}], "&&", 
   RowBox[{"ForAll", "[", 
    RowBox[{"Eps", ",", " ", 
     RowBox[{"Eps", ">", "0"}], ",", " ", 
     RowBox[{"Exists", "[", " ", 
      RowBox[{"del", ",", "\[IndentingNewLine]", 
       RowBox[{"del", ">", "0"}], ",", 
       RowBox[{"ForAll", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"y", ",", "x"}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"x", " ", "y"}], " ", "==", "0"}], "&&", 
          RowBox[{"x", ">=", "0"}], "&&", 
          RowBox[{"y", ">=", "0"}], "&&", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"x", "-", "X"}], ")"}], "^", "2"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"y", "-", "Y"}], ")"}], "^", "2"}]}], "]"}], " ", "<", 
           " ", "del"}]}], ",", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"v1", " ", 
              RowBox[{"(", 
               RowBox[{"x", "-", "X"}], ")"}]}], "+", " ", 
             RowBox[{"v2", " ", 
              RowBox[{"(", 
               RowBox[{"y", "-", "Y"}], ")"}]}]}], "<", " ", 
            RowBox[{"Eps", " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"x", "-", "X"}], ")"}], "^", "2"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"y", "-", "Y"}], ")"}], "^", "2"}]}], "]"}]}]}], "||", 
           RowBox[{
            RowBox[{
             RowBox[{"v1", " ", 
              RowBox[{"(", 
               RowBox[{"x", "-", "X"}], ")"}]}], "+", " ", 
             RowBox[{"v2", " ", 
              RowBox[{"(", 
               RowBox[{"y", "-", "Y"}], ")"}]}]}], " ", "<=", "0"}]}], " ", 
          ")"}]}], " ", "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}]}], "/.", 
  RowBox[{"Y", "->", "0"}]}]], "Input",
 CellChangeTimes->{{3.907392313714342*^9, 3.9073923155327473`*^9}, {
  3.907392471674097*^9, 3.907392474533999*^9}, {3.9073925311585617`*^9, 
  3.9073925325370197`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"fffa4713-460c-4b18-b43a-3f9d85974059"],

Cell[BoxData[
 RowBox[{
  RowBox[{"X", "\[GreaterEqual]", "0"}], "&&", 
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"Eps", ",", 
     RowBox[{"Eps", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"del", ",", 
      RowBox[{"del", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"y", ",", "x"}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"y", " ", "x"}], "\[Equal]", "0"}], "&&", 
        RowBox[{"x", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{"y", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["y", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"x", "-", "X"}], ")"}], "2"]}]], "<", "del"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"y", " ", "v2"}], "+", 
         RowBox[{"v1", " ", 
          RowBox[{"(", 
           RowBox[{"x", "-", "X"}], ")"}]}]}], "<", 
        RowBox[{"Eps", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["y", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"x", "-", "X"}], ")"}], "2"]}]]}]}], "||", 
       RowBox[{
        RowBox[{
         RowBox[{"y", " ", "v2"}], "+", 
         RowBox[{"v1", " ", 
          RowBox[{"(", 
           RowBox[{"x", "-", "X"}], ")"}]}]}], "\[LessEqual]", "0"}]}], 
      ")"}]}]}]}]}]], "Output",
 CellChangeTimes->{3.914486403133628*^9, 3.9163092531183033`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"0996ba92-c4f8-4c5d-902a-66a0536f8592"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", " ", 
  RowBox[{"Resolve", "[", 
   RowBox[{"%", ",", "Reals"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.907392136344014*^9, 3.907392225506542*^9}, {
  3.907392324620084*^9, 3.907392327233111*^9}, {3.916308466431385*^9, 
  3.916308467218094*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"9279df5b-2c11-42eb-985f-2faf19a78df5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.150627`", ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"v2", "\[LessEqual]", "0"}], "&&", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"v1", "<", "0"}], "&&", 
          RowBox[{"X", "\[Equal]", "0"}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"v1", "\[Equal]", "0"}], "&&", 
          RowBox[{"X", "\[GreaterEqual]", "0"}]}], ")"}]}], ")"}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"v2", ">", "0"}], "&&", 
      RowBox[{"v1", "\[Equal]", "0"}], "&&", 
      RowBox[{"X", ">", "0"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9073921942764397`*^9, 3.907392298475523*^9, 3.90739242939038*^9, {
   3.907392528846098*^9, 3.907392550620037*^9}, 3.9144864246972113`*^9, 
   3.916309257438725*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"3ff4b338-806a-45f1-ba47-ef40ff0cda93"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CylindricalDecomposition", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"%", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "&&", 
     RowBox[{"Y", "\[Equal]", "0"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"X", ",", "Y", ",", "v1", ",", "v2"}], "}"}]}], "]"}], "//", 
  "DNFexp"}]], "Input",
 CellChangeTimes->{{3.895911393836918*^9, 3.895911418476365*^9}, {
   3.907388444829083*^9, 3.907388461324925*^9}, {3.907389397715218*^9, 
   3.907389413789625*^9}, 3.9144843749295273`*^9, 3.9144856984427643`*^9, {
   3.9163084122243605`*^9, 3.916308413431901*^9}, {3.916308870905622*^9, 
   3.9163088714671087`*^9}, {3.916309275844654*^9, 3.916309276091393*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"93d10bed-11e0-4cd8-97ed-0a55901054c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"X", "\[Equal]", "0"}], "&&", 
    RowBox[{"Y", "\[Equal]", "0"}], "&&", 
    RowBox[{"v1", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v2", "\[LessEqual]", "0"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"X", ">", "0"}], "&&", 
    RowBox[{"Y", "\[Equal]", "0"}], "&&", 
    RowBox[{"v1", "\[Equal]", "0"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8959114019855747`*^9, 3.8959114195968246`*^9}, {
   3.9073884489292297`*^9, 3.907388462262568*^9}, {3.907389398699712*^9, 
   3.907389414647026*^9}, 3.914486397832445*^9, {3.916308866832196*^9, 
   3.91630888075242*^9}, 3.916309248500482*^9, 3.916309294242679*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"4c3f9757-b466-4aae-a71b-1e9a8ee649d4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Combining the two cases", "Subsection",
 CellChangeTimes->{{3.91448460696076*^9, 
  3.9144846117993517`*^9}},ExpressionUUID->"8e309a96-0ba0-4943-a564-\
68ca7288453d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"%31", "||", "%34"}], "]"}]], "Input",
 CellChangeTimes->{{3.907392671432523*^9, 3.907392754596786*^9}, {
  3.907393098201948*^9, 3.907393107326046*^9}, {3.916309301683779*^9, 
  3.9163093080794888`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"9b38c5dd-114f-4d56-82a6-e58f76773c26"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Y", "\[Equal]", "0"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"v1", "\[Equal]", "0"}], "&&", 
        RowBox[{"X", ">", "0"}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"X", "\[Equal]", "0"}], "&&", 
        RowBox[{"v1", "\[LessEqual]", "0"}], "&&", 
        RowBox[{"v2", "\[LessEqual]", "0"}]}], ")"}]}], ")"}]}], ")"}], "||", 
  
  RowBox[{"(", 
   RowBox[{
    RowBox[{"v2", "\[Equal]", "0"}], "&&", 
    RowBox[{"X", "\[Equal]", "0"}], "&&", 
    RowBox[{"Y", ">", "0"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.907392706881415*^9, 3.9073927552605886`*^9}, 
   3.9073931083528347`*^9, 3.907394729843422*^9, 3.914486427942884*^9, 
   3.9163093199531507`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"32d3b926-ece9-4f03-b7d1-e15c7e576e9e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Example 5 : 6 Dimensional Coulomb Friction N", "Chapter"],
 "ormal Cone Calculations"
}], "Chapter",
 CellChangeTimes->{{3.888562196900173*^9, 3.888562202555479*^9}, {
  3.8944267386109047`*^9, 3.894426741025313*^9}, {3.895897788215939*^9, 
  3.895897790200365*^9}, {3.896239449685275*^9, 3.896239483958832*^9}, {
  3.896497577605679*^9, 3.896497578518181*^9}, {3.896501790127555*^9, 
  3.896501794467504*^9}, {3.90757717735983*^9, 3.9075771806824627`*^9}, {
  3.9144851056850777`*^9, 
  3.9144851270152407`*^9}},ExpressionUUID->"e0af5957-8337-4d0e-b56f-\
84e53314328e"],

Cell[CellGroupData[{

Cell["CAD calculations for the C defined in (5.3)", "Section",
 CellChangeTimes->{{3.8962410844889936`*^9, 3.896241091995509*^9}, {
  3.916309369352686*^9, 
  3.9163093856610622`*^9}},ExpressionUUID->"fc7c03de-4920-4895-beb3-\
35453436e824"],

Cell[CellGroupData[{

Cell["C := gph(Q)", "Subsection",
 CellChangeTimes->{{3.8962411060090714`*^9, 3.896241106930212*^9}, {
  3.916308530605158*^9, 
  3.9163085366529284`*^9}},ExpressionUUID->"611d655c-8e29-42c4-b79e-\
992910722dec"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Gph", "[", 
    RowBox[{
    "x1_", ",", "x2_", ",", "x3_", ",", "x4_", ",", "x5_", ",", "x6_"}], 
    "]"}], " ", ":=", " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x4", "<=", "0"}], "&&", "\[IndentingNewLine]", 
    RowBox[{"x3", "\[GreaterEqual]", "0"}], "&&", "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x1", "^", "2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], " ", "\[Equal]", "0"}], "  ", "&&", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"x5", "^", "2"}], "+", 
          RowBox[{"x6", "^", "2"}]}], "<=", 
         RowBox[{"x4", "^", "2"}]}]}], ")"}], " ", "||", " ", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x1", "^", "2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], " ", "!=", "0"}], " ", "&&", 
        RowBox[{"x5", " ", "\[Equal]", 
         RowBox[{
          RowBox[{"-", "x4"}], " ", 
          RowBox[{"x1", "/", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"x1", "^", "2"}], "+", 
              RowBox[{"x2", "^", "2"}]}], ")"}], "]"}]}]}]}], " ", "&&", 
        RowBox[{"x6", " ", "\[Equal]", 
         RowBox[{
          RowBox[{"-", "x4"}], " ", 
          RowBox[{"x2", "/", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"x1", "^", "2"}], "+", 
              RowBox[{"x2", "^", "2"}]}], ")"}], "]"}]}]}]}]}], ")"}]}], 
     "\[IndentingNewLine]", ")"}], " ", "&&", "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x3", " ", "\[Equal]", "0"}], "  ", "&&", " ", 
        RowBox[{"x4", "\[LessEqual]", "0"}]}], ")"}], " ", "||", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x3", " ", ">", "0"}], "  ", "&&", " ", 
        RowBox[{"x4", "\[Equal]", "0"}]}], ")"}]}], "\[IndentingNewLine]", 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.888562234216847*^9, 3.888562303537642*^9}, {
  3.893318891981304*^9, 3.893318905659584*^9}, {3.89624051954749*^9, 
  3.896240556587264*^9}, {3.907577211433476*^9, 3.9075772114476023`*^9}, {
  3.9075772616897573`*^9, 3.9075772878774137`*^9}, {3.907577365241457*^9, 
  3.907577365258131*^9}, {3.9075774216509123`*^9, 3.907577431544764*^9}, {
  3.907577608677663*^9, 3.9075776086983633`*^9}, {3.9075776546707087`*^9, 
  3.9075776546857233`*^9}, {3.907577705520768*^9, 3.9075777331180687`*^9}, {
  3.907577765960294*^9, 3.907577782477648*^9}, {3.914485139213401*^9, 
  3.914485148186305*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"bacf559d-09f2-40da-a249-728495f03024"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Gph", "[", 
  RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5", ",", "x6"}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.907577211450038*^9, {3.907577261705699*^9, 3.907577287879414*^9}, 
   3.907577365260405*^9, {3.9075774216603317`*^9, 3.907577431547347*^9}, 
   3.9075776087004642`*^9, 3.907577654687801*^9, {3.907577705533375*^9, 
   3.907577733119969*^9}, {3.907577765969295*^9, 3.907577782479645*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"e9a4cdee-e6f0-4e29-abfb-9c81b2990733"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x4", "\[LessEqual]", "0"}], "&&", 
  RowBox[{"x3", "\[GreaterEqual]", "0"}], "&&", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["x1", "2"], "+", 
        SuperscriptBox["x2", "2"]}], "\[Equal]", "0"}], "&&", 
      RowBox[{
       RowBox[{
        SuperscriptBox["x5", "2"], "+", 
        SuperscriptBox["x6", "2"]}], "\[LessEqual]", 
       SuperscriptBox["x4", "2"]}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["x1", "2"], "+", 
        SuperscriptBox["x2", "2"]}], "\[NotEqual]", "0"}], "&&", 
      RowBox[{"x5", "\[Equal]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x1", " ", "x4"}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"]}]]]}]}], "&&", 
      RowBox[{"x6", "\[Equal]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x2", " ", "x4"}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"]}]]]}]}]}], ")"}]}], ")"}], "&&", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x3", "\[Equal]", "0"}], "&&", 
      RowBox[{"x4", "\[LessEqual]", "0"}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x3", ">", "0"}], "&&", 
      RowBox[{"x4", "\[Equal]", "0"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.907577800646719*^9, 3.9144864910352373`*^9, 
  3.916309390797813*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"e7e970bf-fca0-4772-9d05-5a0097e9e89f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Calculate", " ", "a", " ", "CAD", " ", "for", " ", "gph", 
    RowBox[{"(", "Q", ")"}], " ", "to", " ", "get", " ", "semialgebraic", " ",
     "components"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Timing", "[", 
   RowBox[{
    RowBox[{"GphCAD", "=", 
     RowBox[{"CylindricalDecomposition", "[", 
      RowBox[{
       RowBox[{"Gph", "[", 
        RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5", ",", "x6"}],
         "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5", ",", "x6"}],
         "}"}]}], "]"}]}], ";"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.893313762060678*^9, 3.89331378764336*^9}, {
   3.893313820080431*^9, 3.893313830579817*^9}, {3.893314607144885*^9, 
   3.893314609018221*^9}, 3.8933147329752493`*^9, {3.893317842263851*^9, 
   3.893317846082143*^9}, {3.893317953345546*^9, 3.893317955873691*^9}, {
   3.8933181086339207`*^9, 3.893318195814266*^9}, {3.894426775725061*^9, 
   3.8944267796547537`*^9}, {3.896240621978117*^9, 3.896240640515976*^9}, {
   3.896425864053809*^9, 3.8964258781478443`*^9}, {3.907577211467518*^9, 
   3.907577211469442*^9}, {3.9075772617182903`*^9, 3.907577287889975*^9}, {
   3.907577365274235*^9, 3.9075773652760677`*^9}, {3.907577421668687*^9, 
   3.9075774315572166`*^9}, {3.907577608714082*^9, 3.90757760871626*^9}, {
   3.907577654700735*^9, 3.907577654702704*^9}, {3.907577705542206*^9, 
   3.9075777331349297`*^9}, {3.907577765975958*^9, 3.907577782487914*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"582fa665-6401-4083-9d4d-36a09be785d8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.362259`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.894426780810213*^9, 3.8957512341204147`*^9, 3.895753946798402*^9, 
   3.8958205326229*^9, 3.8962407090198393`*^9, {3.896425853790536*^9, 
   3.896425880336163*^9}, 3.906700850827924*^9, 3.9075778228037558`*^9, 
   3.907595101042227*^9, 3.914486492756235*^9, 3.916309393446435*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"7b590519-0e00-427a-83c9-e38c17002949"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Some side notes about the CAD", "Subsubsection",
 CellChangeTimes->{{3.896241131575066*^9, 3.8962411430798817`*^9}, {
   3.896241174833778*^9, 3.896241179495894*^9}, 
   3.896425885645465*^9},ExpressionUUID->"3554d801-95f0-490d-acc8-\
f133b9812a4b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GphCAD", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Looks", " ", "like", " ", "a", " ", "triangular", " ", "system", " ", 
     "where", " ", "you", " ", "read", " ", "the", " ", "condition", " ", 
     "on", " ", "x1"}], ",", " ", 
    RowBox[{"then", " ", "condition", " ", "on", " ", "x2"}], ",", " ", 
    "..."}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.896240733407856*^9, 3.896240735435104*^9}, {
   3.8962407818966427`*^9, 3.896240836030562*^9}, 3.9075772114718027`*^9, 
   3.907577261722291*^9, 3.907577608718555*^9, 3.9075776547047997`*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"280e9b28-2397-419a-b5a1-1183bfa77da7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "<", "0"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x2", "\[LessEqual]", "0"}], "&&", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x3", "\[Equal]", "0"}], "&&", 
            RowBox[{"x4", "\[LessEqual]", "0"}], "&&", 
            RowBox[{"x5", "\[Equal]", 
             RowBox[{"-", 
              SqrtBox[
               FractionBox[
                RowBox[{
                 SuperscriptBox["x1", "2"], " ", 
                 SuperscriptBox["x4", "2"]}], 
                RowBox[{
                 SuperscriptBox["x1", "2"], "+", 
                 SuperscriptBox["x2", "2"]}]]]}]}], "&&", 
            RowBox[{"x6", "\[Equal]", 
             RowBox[{"-", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["x4", "2"], "-", 
                SuperscriptBox["x5", "2"]}]]}]}]}], ")"}], "||", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x3", ">", "0"}], "&&", 
            RowBox[{"x4", "\[Equal]", "0"}], "&&", 
            RowBox[{"x5", "\[Equal]", "0"}], "&&", 
            RowBox[{"x6", "\[Equal]", "0"}]}], ")"}]}], ")"}]}], ")"}], "||", 
      
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x2", ">", "0"}], "&&", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x3", "\[Equal]", "0"}], "&&", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x4", "<", "0"}], "&&", 
                RowBox[{"x5", "\[Equal]", 
                 RowBox[{"-", 
                  SqrtBox[
                   FractionBox[
                    RowBox[{
                    SuperscriptBox["x1", "2"], " ", 
                    SuperscriptBox["x4", "2"]}], 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}]]]}]}], "&&", 
                RowBox[{"x6", "\[Equal]", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["x4", "2"], "-", 
                   SuperscriptBox["x5", "2"]}]]}]}], ")"}], "||", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x4", "\[Equal]", "0"}], "&&", 
                RowBox[{"x5", "\[Equal]", "0"}], "&&", 
                RowBox[{"x6", "\[Equal]", "0"}]}], ")"}]}], ")"}]}], ")"}], "||", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x3", ">", "0"}], "&&", 
            RowBox[{"x4", "\[Equal]", "0"}], "&&", 
            RowBox[{"x5", "\[Equal]", "0"}], "&&", 
            RowBox[{"x6", "\[Equal]", "0"}]}], ")"}]}], ")"}]}], ")"}]}], 
     ")"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "\[Equal]", "0"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x2", "<", "0"}], "&&", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x3", "\[Equal]", "0"}], "&&", 
            RowBox[{"x4", "\[LessEqual]", "0"}], "&&", 
            RowBox[{"x5", "\[Equal]", "0"}], "&&", 
            RowBox[{"x6", "\[Equal]", 
             RowBox[{"-", 
              SqrtBox[
               SuperscriptBox["x4", "2"]]}]}]}], ")"}], "||", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x3", ">", "0"}], "&&", 
            RowBox[{"x4", "\[Equal]", "0"}], "&&", 
            RowBox[{"x5", "\[Equal]", "0"}], "&&", 
            RowBox[{"x6", "\[Equal]", "0"}]}], ")"}]}], ")"}]}], ")"}], "||", 
      
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x2", "\[Equal]", "0"}], "&&", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x3", "\[Equal]", "0"}], "&&", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x4", "<", "0"}], "&&", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"x5", "\[Equal]", "x4"}], "&&", 
                    RowBox[{"x6", "\[Equal]", 
                    RowBox[{"-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["x4", "2"], "-", 
                    SuperscriptBox["x5", "2"]}]]}]}]}], ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"x4", "<", "x5", "<", 
                    RowBox[{"-", "x4"}]}], "&&", 
                    RowBox[{
                    RowBox[{"-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["x4", "2"], "-", 
                    SuperscriptBox["x5", "2"]}]]}], "\[LessEqual]", "x6", 
                    "\[LessEqual]", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["x4", "2"], "-", 
                    SuperscriptBox["x5", "2"]}]]}]}], ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"x5", "\[Equal]", 
                    RowBox[{"-", "x4"}]}], "&&", 
                    RowBox[{"x6", "\[Equal]", 
                    RowBox[{"-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["x4", "2"], "-", 
                    SuperscriptBox["x5", "2"]}]]}]}]}], ")"}]}], ")"}]}], 
               ")"}], "||", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x4", "\[Equal]", "0"}], "&&", 
                RowBox[{"x5", "\[Equal]", "0"}], "&&", 
                RowBox[{"x6", "\[Equal]", "0"}]}], ")"}]}], ")"}]}], ")"}], "||", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x3", ">", "0"}], "&&", 
            RowBox[{"x4", "\[Equal]", "0"}], "&&", 
            RowBox[{"x5", "\[Equal]", "0"}], "&&", 
            RowBox[{"x6", "\[Equal]", "0"}]}], ")"}]}], ")"}]}], ")"}], "||", 
      
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x2", ">", "0"}], "&&", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x3", "\[Equal]", "0"}], "&&", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x4", "<", "0"}], "&&", 
                RowBox[{"x5", "\[Equal]", "0"}], "&&", 
                RowBox[{"x6", "\[Equal]", 
                 SqrtBox[
                  SuperscriptBox["x4", "2"]]}]}], ")"}], "||", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x4", "\[Equal]", "0"}], "&&", 
                RowBox[{"x5", "\[Equal]", "0"}], "&&", 
                RowBox[{"x6", "\[Equal]", "0"}]}], ")"}]}], ")"}]}], ")"}], "||", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x3", ">", "0"}], "&&", 
            RowBox[{"x4", "\[Equal]", "0"}], "&&", 
            RowBox[{"x5", "\[Equal]", "0"}], "&&", 
            RowBox[{"x6", "\[Equal]", "0"}]}], ")"}]}], ")"}]}], ")"}]}], 
     ")"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", ">", "0"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x2", "<", "0"}], "&&", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x3", "\[Equal]", "0"}], "&&", 
            RowBox[{"x4", "\[LessEqual]", "0"}], "&&", 
            RowBox[{"x5", "\[Equal]", 
             SqrtBox[
              FractionBox[
               RowBox[{
                SuperscriptBox["x1", "2"], " ", 
                SuperscriptBox["x4", "2"]}], 
               RowBox[{
                SuperscriptBox["x1", "2"], "+", 
                SuperscriptBox["x2", "2"]}]]]}], "&&", 
            RowBox[{"x6", "\[Equal]", 
             RowBox[{"-", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["x4", "2"], "-", 
                SuperscriptBox["x5", "2"]}]]}]}]}], ")"}], "||", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x3", ">", "0"}], "&&", 
            RowBox[{"x4", "\[Equal]", "0"}], "&&", 
            RowBox[{"x5", "\[Equal]", "0"}], "&&", 
            RowBox[{"x6", "\[Equal]", "0"}]}], ")"}]}], ")"}]}], ")"}], "||", 
      
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x2", "\[Equal]", "0"}], "&&", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x3", "\[Equal]", "0"}], "&&", 
            RowBox[{"x4", "\[LessEqual]", "0"}], "&&", 
            RowBox[{"x5", "\[Equal]", 
             RowBox[{"-", "x4"}]}], "&&", 
            RowBox[{"x6", "\[Equal]", 
             RowBox[{"-", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["x4", "2"], "-", 
                SuperscriptBox["x5", "2"]}]]}]}]}], ")"}], "||", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x3", ">", "0"}], "&&", 
            RowBox[{"x4", "\[Equal]", "0"}], "&&", 
            RowBox[{"x5", "\[Equal]", "0"}], "&&", 
            RowBox[{"x6", "\[Equal]", "0"}]}], ")"}]}], ")"}]}], ")"}], "||", 
      
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x2", ">", "0"}], "&&", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x3", "\[Equal]", "0"}], "&&", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x4", "<", "0"}], "&&", 
                RowBox[{"x5", "\[Equal]", 
                 SqrtBox[
                  FractionBox[
                   RowBox[{
                    SuperscriptBox["x1", "2"], " ", 
                    SuperscriptBox["x4", "2"]}], 
                   RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}]]]}], "&&", 
                RowBox[{"x6", "\[Equal]", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["x4", "2"], "-", 
                   SuperscriptBox["x5", "2"]}]]}]}], ")"}], "||", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x4", "\[Equal]", "0"}], "&&", 
                RowBox[{"x5", "\[Equal]", "0"}], "&&", 
                RowBox[{"x6", "\[Equal]", "0"}]}], ")"}]}], ")"}]}], ")"}], "||", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x3", ">", "0"}], "&&", 
            RowBox[{"x4", "\[Equal]", "0"}], "&&", 
            RowBox[{"x5", "\[Equal]", "0"}], "&&", 
            RowBox[{"x6", "\[Equal]", "0"}]}], ")"}]}], ")"}]}], ")"}]}], 
     ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.914486506490452*^9, 3.916309396485486*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"50718dad-2c43-4e86-b637-a69f38c9bffc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DNFexp", "[", "GphCAD", "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "DNF", " ", "of", " ", "gphCAD", " ", "to", " ", "see", " ", "the", " ", 
    "cells", " ", "better"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.896240749936409*^9, 3.896240755691132*^9}, {
   3.896240850427968*^9, 3.896240862223271*^9}, 3.914485698578021*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"4621fccd-c9db-411b-9828-93ded7f937a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "<", "0"}], "&&", 
    RowBox[{"x2", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"x3", "\[Equal]", "0"}], "&&", 
    RowBox[{"x4", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", 
     RowBox[{"-", 
      SqrtBox[
       FractionBox[
        RowBox[{
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x4", "2"]}], 
        RowBox[{
         SuperscriptBox["x1", "2"], "+", 
         SuperscriptBox["x2", "2"]}]]]}]}], "&&", 
    RowBox[{"x6", "\[Equal]", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["x4", "2"], "-", 
        SuperscriptBox["x5", "2"]}]]}]}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "<", "0"}], "&&", 
    RowBox[{"x2", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"x3", ">", "0"}], "&&", 
    RowBox[{"x4", "\[Equal]", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", "0"}], "&&", 
    RowBox[{"x6", "\[Equal]", "0"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "<", "0"}], "&&", 
    RowBox[{"x2", ">", "0"}], "&&", 
    RowBox[{"x3", "\[Equal]", "0"}], "&&", 
    RowBox[{"x4", "<", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", 
     RowBox[{"-", 
      SqrtBox[
       FractionBox[
        RowBox[{
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x4", "2"]}], 
        RowBox[{
         SuperscriptBox["x1", "2"], "+", 
         SuperscriptBox["x2", "2"]}]]]}]}], "&&", 
    RowBox[{"x6", "\[Equal]", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["x4", "2"], "-", 
       SuperscriptBox["x5", "2"]}]]}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "<", "0"}], "&&", 
    RowBox[{"x2", ">", "0"}], "&&", 
    RowBox[{"x3", "\[Equal]", "0"}], "&&", 
    RowBox[{"x4", "\[Equal]", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", "0"}], "&&", 
    RowBox[{"x6", "\[Equal]", "0"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "<", "0"}], "&&", 
    RowBox[{"x2", ">", "0"}], "&&", 
    RowBox[{"x3", ">", "0"}], "&&", 
    RowBox[{"x4", "\[Equal]", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", "0"}], "&&", 
    RowBox[{"x6", "\[Equal]", "0"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "\[Equal]", "0"}], "&&", 
    RowBox[{"x2", "<", "0"}], "&&", 
    RowBox[{"x3", "\[Equal]", "0"}], "&&", 
    RowBox[{"x4", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", "0"}], "&&", 
    RowBox[{"x6", "\[Equal]", 
     RowBox[{"-", 
      SqrtBox[
       SuperscriptBox["x4", "2"]]}]}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "\[Equal]", "0"}], "&&", 
    RowBox[{"x2", "<", "0"}], "&&", 
    RowBox[{"x3", ">", "0"}], "&&", 
    RowBox[{"x4", "\[Equal]", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", "0"}], "&&", 
    RowBox[{"x6", "\[Equal]", "0"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "\[Equal]", "0"}], "&&", 
    RowBox[{"x2", "\[Equal]", "0"}], "&&", 
    RowBox[{"x3", "\[Equal]", "0"}], "&&", 
    RowBox[{"x4", "<", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", "x4"}], "&&", 
    RowBox[{"x6", "\[Equal]", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["x4", "2"], "-", 
        SuperscriptBox["x5", "2"]}]]}]}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "\[Equal]", "0"}], "&&", 
    RowBox[{"x2", "\[Equal]", "0"}], "&&", 
    RowBox[{"x3", "\[Equal]", "0"}], "&&", 
    RowBox[{"x4", "<", "0"}], "&&", 
    RowBox[{"x4", "<", "x5", "<", 
     RowBox[{"-", "x4"}]}], "&&", 
    RowBox[{
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["x4", "2"], "-", 
        SuperscriptBox["x5", "2"]}]]}], "\[LessEqual]", "x6", "\[LessEqual]", 
     
     SqrtBox[
      RowBox[{
       SuperscriptBox["x4", "2"], "-", 
       SuperscriptBox["x5", "2"]}]]}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "\[Equal]", "0"}], "&&", 
    RowBox[{"x2", "\[Equal]", "0"}], "&&", 
    RowBox[{"x3", "\[Equal]", "0"}], "&&", 
    RowBox[{"x4", "<", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", 
     RowBox[{"-", "x4"}]}], "&&", 
    RowBox[{"x6", "\[Equal]", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["x4", "2"], "-", 
        SuperscriptBox["x5", "2"]}]]}]}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "\[Equal]", "0"}], "&&", 
    RowBox[{"x2", "\[Equal]", "0"}], "&&", 
    RowBox[{"x3", "\[Equal]", "0"}], "&&", 
    RowBox[{"x4", "\[Equal]", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", "0"}], "&&", 
    RowBox[{"x6", "\[Equal]", "0"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "\[Equal]", "0"}], "&&", 
    RowBox[{"x2", "\[Equal]", "0"}], "&&", 
    RowBox[{"x3", ">", "0"}], "&&", 
    RowBox[{"x4", "\[Equal]", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", "0"}], "&&", 
    RowBox[{"x6", "\[Equal]", "0"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "\[Equal]", "0"}], "&&", 
    RowBox[{"x2", ">", "0"}], "&&", 
    RowBox[{"x3", "\[Equal]", "0"}], "&&", 
    RowBox[{"x4", "<", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", "0"}], "&&", 
    RowBox[{"x6", "\[Equal]", 
     SqrtBox[
      SuperscriptBox["x4", "2"]]}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "\[Equal]", "0"}], "&&", 
    RowBox[{"x2", ">", "0"}], "&&", 
    RowBox[{"x3", "\[Equal]", "0"}], "&&", 
    RowBox[{"x4", "\[Equal]", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", "0"}], "&&", 
    RowBox[{"x6", "\[Equal]", "0"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "\[Equal]", "0"}], "&&", 
    RowBox[{"x2", ">", "0"}], "&&", 
    RowBox[{"x3", ">", "0"}], "&&", 
    RowBox[{"x4", "\[Equal]", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", "0"}], "&&", 
    RowBox[{"x6", "\[Equal]", "0"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", ">", "0"}], "&&", 
    RowBox[{"x2", "<", "0"}], "&&", 
    RowBox[{"x3", "\[Equal]", "0"}], "&&", 
    RowBox[{"x4", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", 
     SqrtBox[
      FractionBox[
       RowBox[{
        SuperscriptBox["x1", "2"], " ", 
        SuperscriptBox["x4", "2"]}], 
       RowBox[{
        SuperscriptBox["x1", "2"], "+", 
        SuperscriptBox["x2", "2"]}]]]}], "&&", 
    RowBox[{"x6", "\[Equal]", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["x4", "2"], "-", 
        SuperscriptBox["x5", "2"]}]]}]}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", ">", "0"}], "&&", 
    RowBox[{"x2", "<", "0"}], "&&", 
    RowBox[{"x3", ">", "0"}], "&&", 
    RowBox[{"x4", "\[Equal]", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", "0"}], "&&", 
    RowBox[{"x6", "\[Equal]", "0"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", ">", "0"}], "&&", 
    RowBox[{"x2", "\[Equal]", "0"}], "&&", 
    RowBox[{"x3", "\[Equal]", "0"}], "&&", 
    RowBox[{"x4", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", 
     RowBox[{"-", "x4"}]}], "&&", 
    RowBox[{"x6", "\[Equal]", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["x4", "2"], "-", 
        SuperscriptBox["x5", "2"]}]]}]}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", ">", "0"}], "&&", 
    RowBox[{"x2", "\[Equal]", "0"}], "&&", 
    RowBox[{"x3", ">", "0"}], "&&", 
    RowBox[{"x4", "\[Equal]", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", "0"}], "&&", 
    RowBox[{"x6", "\[Equal]", "0"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", ">", "0"}], "&&", 
    RowBox[{"x2", ">", "0"}], "&&", 
    RowBox[{"x3", "\[Equal]", "0"}], "&&", 
    RowBox[{"x4", "<", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", 
     SqrtBox[
      FractionBox[
       RowBox[{
        SuperscriptBox["x1", "2"], " ", 
        SuperscriptBox["x4", "2"]}], 
       RowBox[{
        SuperscriptBox["x1", "2"], "+", 
        SuperscriptBox["x2", "2"]}]]]}], "&&", 
    RowBox[{"x6", "\[Equal]", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["x4", "2"], "-", 
       SuperscriptBox["x5", "2"]}]]}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", ">", "0"}], "&&", 
    RowBox[{"x2", ">", "0"}], "&&", 
    RowBox[{"x3", "\[Equal]", "0"}], "&&", 
    RowBox[{"x4", "\[Equal]", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", "0"}], "&&", 
    RowBox[{"x6", "\[Equal]", "0"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", ">", "0"}], "&&", 
    RowBox[{"x2", ">", "0"}], "&&", 
    RowBox[{"x3", ">", "0"}], "&&", 
    RowBox[{"x4", "\[Equal]", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", "0"}], "&&", 
    RowBox[{"x6", "\[Equal]", "0"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.91448651320919*^9, 3.916309399987523*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"6c7d5d45-5eeb-4a36-8e47-99e29b018782"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Length", "[", "%", "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"DNF", " ", "has", " ", "22", " ", "components"}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.896240763228656*^9, 3.896240769755721*^9}, {
  3.896240866803211*^9, 3.896240897597484*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"ab782bc8-cf81-42ce-a857-147f7fba7a94"],

Cell[BoxData["22"], "Output",
 CellChangeTimes->{3.896240770562456*^9, 3.896425934938047*^9, 
  3.907577843654649*^9, 3.91448652176016*^9, 3.916309434032852*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"2503a2ae-65a0-414b-bd55-f635179b417c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["CAD of gph(Q) in DNF form", "Subsection",
 CellChangeTimes->{{3.896241150078393*^9, 3.896241155441839*^9}, {
  3.896241633021367*^9, 
  3.896241635593542*^9}},ExpressionUUID->"bdb2298a-3c01-48cc-b04e-\
28cae78f72d6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GphCADSim", " ", "=", 
  RowBox[{"DNFexp", "[", "GphCAD", "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "would", " ", "rather", " ", "work", " ", "with", " ", "the", 
    " ", "DNF", " ", "form", " ", "of", " ", "GphCAD"}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.8933138961245003`*^9, 3.893313896561645*^9}, {
   3.893314376596119*^9, 3.893314406053178*^9}, {3.893314482405551*^9, 
   3.893314514071398*^9}, {3.8933145486810207`*^9, 3.893314570906711*^9}, {
   3.8933146156446657`*^9, 3.893314620752573*^9}, {3.89331475131466*^9, 
   3.893314784524912*^9}, 3.893314820329035*^9, {3.893317055061125*^9, 
   3.893317056178596*^9}, {3.893318367919176*^9, 3.893318369520795*^9}, {
   3.8938360391067257`*^9, 3.893836117129601*^9}, {3.893836176172142*^9, 
   3.893836193683272*^9}, {3.895751360482059*^9, 3.895751361493668*^9}, {
   3.896241029911148*^9, 3.89624106327313*^9}, 3.914485698636129*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"89a84ad5-30c0-4b97-b1a8-70607bef5b00"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "<", "0"}], "&&", 
    RowBox[{"x2", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"x3", "\[Equal]", "0"}], "&&", 
    RowBox[{"x4", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", 
     RowBox[{"-", 
      SqrtBox[
       FractionBox[
        RowBox[{
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x4", "2"]}], 
        RowBox[{
         SuperscriptBox["x1", "2"], "+", 
         SuperscriptBox["x2", "2"]}]]]}]}], "&&", 
    RowBox[{"x6", "\[Equal]", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["x4", "2"], "-", 
        SuperscriptBox["x5", "2"]}]]}]}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "<", "0"}], "&&", 
    RowBox[{"x2", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"x3", ">", "0"}], "&&", 
    RowBox[{"x4", "\[Equal]", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", "0"}], "&&", 
    RowBox[{"x6", "\[Equal]", "0"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "<", "0"}], "&&", 
    RowBox[{"x2", ">", "0"}], "&&", 
    RowBox[{"x3", "\[Equal]", "0"}], "&&", 
    RowBox[{"x4", "<", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", 
     RowBox[{"-", 
      SqrtBox[
       FractionBox[
        RowBox[{
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x4", "2"]}], 
        RowBox[{
         SuperscriptBox["x1", "2"], "+", 
         SuperscriptBox["x2", "2"]}]]]}]}], "&&", 
    RowBox[{"x6", "\[Equal]", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["x4", "2"], "-", 
       SuperscriptBox["x5", "2"]}]]}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "<", "0"}], "&&", 
    RowBox[{"x2", ">", "0"}], "&&", 
    RowBox[{"x3", "\[Equal]", "0"}], "&&", 
    RowBox[{"x4", "\[Equal]", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", "0"}], "&&", 
    RowBox[{"x6", "\[Equal]", "0"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "<", "0"}], "&&", 
    RowBox[{"x2", ">", "0"}], "&&", 
    RowBox[{"x3", ">", "0"}], "&&", 
    RowBox[{"x4", "\[Equal]", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", "0"}], "&&", 
    RowBox[{"x6", "\[Equal]", "0"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "\[Equal]", "0"}], "&&", 
    RowBox[{"x2", "<", "0"}], "&&", 
    RowBox[{"x3", "\[Equal]", "0"}], "&&", 
    RowBox[{"x4", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", "0"}], "&&", 
    RowBox[{"x6", "\[Equal]", 
     RowBox[{"-", 
      SqrtBox[
       SuperscriptBox["x4", "2"]]}]}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "\[Equal]", "0"}], "&&", 
    RowBox[{"x2", "<", "0"}], "&&", 
    RowBox[{"x3", ">", "0"}], "&&", 
    RowBox[{"x4", "\[Equal]", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", "0"}], "&&", 
    RowBox[{"x6", "\[Equal]", "0"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "\[Equal]", "0"}], "&&", 
    RowBox[{"x2", "\[Equal]", "0"}], "&&", 
    RowBox[{"x3", "\[Equal]", "0"}], "&&", 
    RowBox[{"x4", "<", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", "x4"}], "&&", 
    RowBox[{"x6", "\[Equal]", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["x4", "2"], "-", 
        SuperscriptBox["x5", "2"]}]]}]}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "\[Equal]", "0"}], "&&", 
    RowBox[{"x2", "\[Equal]", "0"}], "&&", 
    RowBox[{"x3", "\[Equal]", "0"}], "&&", 
    RowBox[{"x4", "<", "0"}], "&&", 
    RowBox[{"x4", "<", "x5", "<", 
     RowBox[{"-", "x4"}]}], "&&", 
    RowBox[{
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["x4", "2"], "-", 
        SuperscriptBox["x5", "2"]}]]}], "\[LessEqual]", "x6", "\[LessEqual]", 
     
     SqrtBox[
      RowBox[{
       SuperscriptBox["x4", "2"], "-", 
       SuperscriptBox["x5", "2"]}]]}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "\[Equal]", "0"}], "&&", 
    RowBox[{"x2", "\[Equal]", "0"}], "&&", 
    RowBox[{"x3", "\[Equal]", "0"}], "&&", 
    RowBox[{"x4", "<", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", 
     RowBox[{"-", "x4"}]}], "&&", 
    RowBox[{"x6", "\[Equal]", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["x4", "2"], "-", 
        SuperscriptBox["x5", "2"]}]]}]}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "\[Equal]", "0"}], "&&", 
    RowBox[{"x2", "\[Equal]", "0"}], "&&", 
    RowBox[{"x3", "\[Equal]", "0"}], "&&", 
    RowBox[{"x4", "\[Equal]", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", "0"}], "&&", 
    RowBox[{"x6", "\[Equal]", "0"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "\[Equal]", "0"}], "&&", 
    RowBox[{"x2", "\[Equal]", "0"}], "&&", 
    RowBox[{"x3", ">", "0"}], "&&", 
    RowBox[{"x4", "\[Equal]", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", "0"}], "&&", 
    RowBox[{"x6", "\[Equal]", "0"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "\[Equal]", "0"}], "&&", 
    RowBox[{"x2", ">", "0"}], "&&", 
    RowBox[{"x3", "\[Equal]", "0"}], "&&", 
    RowBox[{"x4", "<", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", "0"}], "&&", 
    RowBox[{"x6", "\[Equal]", 
     SqrtBox[
      SuperscriptBox["x4", "2"]]}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "\[Equal]", "0"}], "&&", 
    RowBox[{"x2", ">", "0"}], "&&", 
    RowBox[{"x3", "\[Equal]", "0"}], "&&", 
    RowBox[{"x4", "\[Equal]", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", "0"}], "&&", 
    RowBox[{"x6", "\[Equal]", "0"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "\[Equal]", "0"}], "&&", 
    RowBox[{"x2", ">", "0"}], "&&", 
    RowBox[{"x3", ">", "0"}], "&&", 
    RowBox[{"x4", "\[Equal]", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", "0"}], "&&", 
    RowBox[{"x6", "\[Equal]", "0"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", ">", "0"}], "&&", 
    RowBox[{"x2", "<", "0"}], "&&", 
    RowBox[{"x3", "\[Equal]", "0"}], "&&", 
    RowBox[{"x4", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", 
     SqrtBox[
      FractionBox[
       RowBox[{
        SuperscriptBox["x1", "2"], " ", 
        SuperscriptBox["x4", "2"]}], 
       RowBox[{
        SuperscriptBox["x1", "2"], "+", 
        SuperscriptBox["x2", "2"]}]]]}], "&&", 
    RowBox[{"x6", "\[Equal]", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["x4", "2"], "-", 
        SuperscriptBox["x5", "2"]}]]}]}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", ">", "0"}], "&&", 
    RowBox[{"x2", "<", "0"}], "&&", 
    RowBox[{"x3", ">", "0"}], "&&", 
    RowBox[{"x4", "\[Equal]", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", "0"}], "&&", 
    RowBox[{"x6", "\[Equal]", "0"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", ">", "0"}], "&&", 
    RowBox[{"x2", "\[Equal]", "0"}], "&&", 
    RowBox[{"x3", "\[Equal]", "0"}], "&&", 
    RowBox[{"x4", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", 
     RowBox[{"-", "x4"}]}], "&&", 
    RowBox[{"x6", "\[Equal]", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["x4", "2"], "-", 
        SuperscriptBox["x5", "2"]}]]}]}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", ">", "0"}], "&&", 
    RowBox[{"x2", "\[Equal]", "0"}], "&&", 
    RowBox[{"x3", ">", "0"}], "&&", 
    RowBox[{"x4", "\[Equal]", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", "0"}], "&&", 
    RowBox[{"x6", "\[Equal]", "0"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", ">", "0"}], "&&", 
    RowBox[{"x2", ">", "0"}], "&&", 
    RowBox[{"x3", "\[Equal]", "0"}], "&&", 
    RowBox[{"x4", "<", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", 
     SqrtBox[
      FractionBox[
       RowBox[{
        SuperscriptBox["x1", "2"], " ", 
        SuperscriptBox["x4", "2"]}], 
       RowBox[{
        SuperscriptBox["x1", "2"], "+", 
        SuperscriptBox["x2", "2"]}]]]}], "&&", 
    RowBox[{"x6", "\[Equal]", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["x4", "2"], "-", 
       SuperscriptBox["x5", "2"]}]]}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", ">", "0"}], "&&", 
    RowBox[{"x2", ">", "0"}], "&&", 
    RowBox[{"x3", "\[Equal]", "0"}], "&&", 
    RowBox[{"x4", "\[Equal]", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", "0"}], "&&", 
    RowBox[{"x6", "\[Equal]", "0"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", ">", "0"}], "&&", 
    RowBox[{"x2", ">", "0"}], "&&", 
    RowBox[{"x3", ">", "0"}], "&&", 
    RowBox[{"x4", "\[Equal]", "0"}], "&&", 
    RowBox[{"x5", "\[Equal]", "0"}], "&&", 
    RowBox[{"x6", "\[Equal]", "0"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9075778489479856`*^9, 3.9144865239023113`*^9, 
  3.916309438995384*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"f14e2f22-f1af-4697-bace-84db058e81f3"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Normal cone calculations", "Section",
 CellChangeTimes->{{3.896241495440989*^9, 
  3.8962415066983137`*^9}},ExpressionUUID->"9d1d97b4-a857-430a-84d6-\
55e344d68325"],

Cell[CellGroupData[{

Cell["Set-up functions:", "Subsection",
 CellChangeTimes->{{3.896241509818384*^9, 
  3.89624151399082*^9}},ExpressionUUID->"a831d875-4cbc-496f-80fd-\
920c5dc1151e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"clause", "[", "CAD_cell", "]"}], " ", "function", " ", "takes", 
    " ", "a", " ", "CAD", " ", "cell", " ", "and", " ", "writes", " ", "the", 
    " ", "quantified", " ", "formula", " ", 
    RowBox[{"(", "4.2", ")"}], " ", "of", " ", "Definition", " ", "7."}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ClearAll", "[", "clause", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"clause", "[", "GP_", "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"ForAll", "[", 
     RowBox[{"Eps", ",", " ", 
      RowBox[{"Eps", ">", "0"}], ",", " ", 
      RowBox[{"Exists", "[", " ", 
       RowBox[{"del", ",", "\[IndentingNewLine]", 
        RowBox[{"del", ">", "0"}], ",", 
        RowBox[{"ForAll", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5", ",", "x6"}], 
           "}"}], ",", 
          RowBox[{"GP", "&&", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{
              SuperscriptBox["x5", "2"], "+", 
              SuperscriptBox["x6", "2"], "+", 
              SuperscriptBox["x4", "2"], "+", 
              SuperscriptBox["x1", "2"], "+", 
              SuperscriptBox["x2", "2"], "+", 
              SuperscriptBox["x3", "2"]}], "]"}], "<", " ", "del"}]}], ",", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", " ", 
              RowBox[{
               RowBox[{"v1", " ", "x1"}], " ", "+", 
               RowBox[{"v2", " ", "x2"}], " ", "+", 
               RowBox[{"v3", " ", "x3"}], " ", "+", " ", 
               RowBox[{"V", " ", "x4"}], " ", "+", " ", 
               RowBox[{"g1", " ", "x5"}], " ", "+", " ", 
               RowBox[{"g2", " ", "x6"}]}], " ", ")"}], "<", " ", 
             RowBox[{"Eps", " ", 
              RowBox[{"Sqrt", "[", 
               RowBox[{
                SuperscriptBox["x5", "2"], "+", 
                SuperscriptBox["x6", "2"], "+", 
                SuperscriptBox["x4", "2"], "+", 
                SuperscriptBox["x1", "2"], "+", 
                SuperscriptBox["x2", "2"], "+", 
                SuperscriptBox["x3", "2"]}], "]"}]}]}], " ", "||", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"v1", " ", "x1"}], " ", "+", 
              RowBox[{"v2", " ", "x2"}], " ", "+", 
              RowBox[{"v3", " ", "x3"}], " ", "+", " ", 
              RowBox[{"V", " ", "x4"}], " ", "+", " ", 
              RowBox[{"g1", " ", "x5"}], " ", "+", " ", 
              RowBox[{"g2", " ", "x6"}]}], "<=", "0"}]}], ")"}]}], 
         "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.888035776302866*^9, 3.888035962226379*^9}, {
   3.8880359929969378`*^9, 3.888036259764361*^9}, {3.8880363478747*^9, 
   3.888036397235723*^9}, {3.8880364411806097`*^9, 3.888036451426265*^9}, {
   3.888036562846414*^9, 3.8880366817871323`*^9}, {3.8880367362025003`*^9, 
   3.888036740199903*^9}, {3.888036825191944*^9, 3.888036855450328*^9}, 
   3.8880369252732897`*^9, {3.888037014221056*^9, 3.888037037379507*^9}, {
   3.8880370758760138`*^9, 3.888037105952455*^9}, {3.888037142749381*^9, 
   3.888037150319187*^9}, {3.888037192454543*^9, 3.88803721445103*^9}, {
   3.8880372501151857`*^9, 3.88803726895553*^9}, {3.88803731271867*^9, 
   3.888037552773015*^9}, {3.8880375840048923`*^9, 3.888037642809431*^9}, {
   3.8880376871148777`*^9, 3.888037717122383*^9}, {3.888037786760511*^9, 
   3.8880377912853394`*^9}, {3.8880378240161037`*^9, 3.888037824214387*^9}, {
   3.888037868661151*^9, 3.888037901955027*^9}, {3.8880381283068132`*^9, 
   3.8880381308941298`*^9}, {3.888038221693961*^9, 3.8880385465545893`*^9}, {
   3.8880386788704863`*^9, 3.888038685037085*^9}, {3.888038862827406*^9, 
   3.88803886854793*^9}, {3.888038910976017*^9, 3.888038925797168*^9}, {
   3.8880390315122843`*^9, 3.888039073906206*^9}, {3.88808487236206*^9, 
   3.888084904297243*^9}, {3.88808496859802*^9, 3.888084994700144*^9}, {
   3.88808503765308*^9, 3.888085040923122*^9}, {3.888085085702112*^9, 
   3.8880851235147943`*^9}, {3.888085342516781*^9, 3.8880853470072193`*^9}, {
   3.888085380298242*^9, 3.888085438862733*^9}, {3.888085495044639*^9, 
   3.8880855136225033`*^9}, {3.88808554686768*^9, 3.888085551318544*^9}, {
   3.8880855901627617`*^9, 3.8880856123018427`*^9}, 3.88808564889526*^9, {
   3.888085683534108*^9, 3.888085738702186*^9}, {3.888305156324532*^9, 
   3.888305177858489*^9}, {3.888305213650998*^9, 3.888305264422627*^9}, {
   3.888305489766395*^9, 3.888305516613819*^9}, {3.888305577810175*^9, 
   3.88830559932839*^9}, {3.8883063019153433`*^9, 3.888306306271616*^9}, {
   3.888306554158038*^9, 3.8883065545888166`*^9}, {3.888567474906838*^9, 
   3.888567667186275*^9}, {3.888568408283279*^9, 3.8885684646021233`*^9}, 
   3.893312435107129*^9, {3.893313085829887*^9, 3.893313106575905*^9}, {
   3.8933131437955008`*^9, 3.893313143916234*^9}, {3.893313843302446*^9, 
   3.893313845472727*^9}, {3.893313903631863*^9, 3.893313915994339*^9}, {
   3.893314000127686*^9, 3.893314007497665*^9}, {3.894426903082213*^9, 
   3.894426903231257*^9}, {3.895751262818307*^9, 3.895751275609721*^9}, {
   3.895752161008452*^9, 3.895752274691264*^9}, {3.895752312938588*^9, 
   3.895752343164915*^9}, {3.895752395508149*^9, 3.895752405586623*^9}, {
   3.8957524644016447`*^9, 3.895752472995347*^9}, {3.895752563954115*^9, 
   3.895752565218899*^9}, {3.895752600035886*^9, 3.89575262534062*^9}, {
   3.895752670999942*^9, 3.895752672660199*^9}, {3.895752782873809*^9, 
   3.8957528270841293`*^9}, {3.8957528677625017`*^9, 3.895752900328444*^9}, 
   3.895753039482829*^9, {3.8957530778354588`*^9, 3.895753078706592*^9}, {
   3.895753463018444*^9, 3.895753499519547*^9}, {3.895754070577113*^9, 
   3.895754137562088*^9}, {3.895754173241829*^9, 3.895754176533081*^9}, {
   3.895754216528658*^9, 3.895754220090682*^9}, {3.895754278173181*^9, 
   3.895754288021068*^9}, {3.895754370901095*^9, 3.895754371200873*^9}, {
   3.895754408406105*^9, 3.8957544675851517`*^9}, {3.895754501090046*^9, 
   3.895754587069717*^9}, {3.8957558574319153`*^9, 3.895755883533217*^9}, {
   3.896241388439612*^9, 3.896241449064068*^9}, {3.907577211602758*^9, 
   3.907577211615575*^9}, {3.907577261821373*^9, 3.907577287997964*^9}, {
   3.907577365439961*^9, 3.907577365452611*^9}, {3.907577421813126*^9, 
   3.907577454918426*^9}, {3.907577499553343*^9, 3.907577572973074*^9}, {
   3.907577608850442*^9, 3.907577608864352*^9}, {3.907577654820073*^9, 
   3.9075776548349733`*^9}, {3.9075777056380243`*^9, 
   3.9075777333357487`*^9}, {3.907577766102309*^9, 3.907577782586186*^9}, {
   3.907592127943487*^9, 3.907592129626935*^9}, {3.916309464264738*^9, 
   3.91630951987951*^9}},ExpressionUUID->"fc023ac7-a3c4-4eb2-86c6-\
e80ee7077db8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GphCADSim", "[", 
  RowBox[{"[", "5", "]"}], "]"}]], "Input",
 CellLabel->"In[45]:=",ExpressionUUID->"dd38d224-e227-49e1-a2ce-0e554853a4ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x1", "<", "0"}], "&&", 
  RowBox[{"x2", ">", "0"}], "&&", 
  RowBox[{"x3", ">", "0"}], "&&", 
  RowBox[{"x4", "\[Equal]", "0"}], "&&", 
  RowBox[{"x5", "\[Equal]", "0"}], "&&", 
  RowBox[{"x6", "\[Equal]", "0"}]}]], "Output",
 CellChangeTimes->{3.907577864873498*^9, 3.9144865341454887`*^9, 
  3.9163094494022093`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"2085b237-082d-495f-854d-28e6e60a2b4b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"clause", "[", 
  RowBox[{"GphCADSim", "[", 
   RowBox[{"[", "5", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.896241480434442*^9, 3.896241482016589*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"53d8c6e5-7d8b-426c-bb3c-b4358df0aca9"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[ForAll]", 
   RowBox[{"Eps", ",", 
    RowBox[{"Eps", ">", "0"}]}]], 
  RowBox[{
   SubscriptBox["\[Exists]", 
    RowBox[{"del", ",", 
     RowBox[{"del", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[ForAll]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5", ",", "x6"}], 
       "}"}], ",", 
      RowBox[{
       RowBox[{"x1", "<", "0"}], "&&", 
       RowBox[{"x2", ">", "0"}], "&&", 
       RowBox[{"x3", ">", "0"}], "&&", 
       RowBox[{"x4", "\[Equal]", "0"}], "&&", 
       RowBox[{"x5", "\[Equal]", "0"}], "&&", 
       RowBox[{"x6", "\[Equal]", "0"}], "&&", 
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox["x2", "2"], "+", 
          SuperscriptBox["x3", "2"], "+", 
          SuperscriptBox["x4", "2"], "+", 
          SuperscriptBox["x5", "2"], "+", 
          SuperscriptBox["x6", "2"]}]], "<", "del"}]}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"g1", " ", "x5"}], "+", 
        RowBox[{"g2", " ", "x6"}], "+", 
        RowBox[{"x4", " ", "V"}], "+", 
        RowBox[{"x1", " ", "v1"}], "+", 
        RowBox[{"x2", " ", "v2"}], "+", 
        RowBox[{"x3", " ", "v3"}]}], "<", 
       RowBox[{"Eps", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox["x2", "2"], "+", 
          SuperscriptBox["x3", "2"], "+", 
          SuperscriptBox["x4", "2"], "+", 
          SuperscriptBox["x5", "2"], "+", 
          SuperscriptBox["x6", "2"]}]]}]}], "||", 
      RowBox[{
       RowBox[{
        RowBox[{"g1", " ", "x5"}], "+", 
        RowBox[{"g2", " ", "x6"}], "+", 
        RowBox[{"x4", " ", "V"}], "+", 
        RowBox[{"x1", " ", "v1"}], "+", 
        RowBox[{"x2", " ", "v2"}], "+", 
        RowBox[{"x3", " ", "v3"}]}], "\[LessEqual]", "0"}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.9075778719195843`*^9, 3.914486535768037*^9, 
  3.9163094508286324`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"d9c523e5-76ae-4dfd-bddf-483c446002fb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"splt", "[", "CAD_cell", "]"}], " ", "function", " ", "takes", 
    " ", "in", " ", "a", " ", "cad_cell", " ", "of", " ", "DNF", " ", "of", 
    " ", "gph", 
    RowBox[{"(", "Q", ")"}], " ", "and", " ", "puts", " ", "it", " ", "in", 
    " ", "the", " ", "Normal", " ", "cone", " ", "definition", " ", "while", 
    " ", "it", " ", "makes", " ", "obvious", " ", "equational", " ", 
    "constraint", " ", "substitutions", " ", "to", " ", "simplify", " ", 
    "the", " ", "logical", " ", "clause"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", "splt", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"splt", "[", "cl_", "]"}], ":=", " ", 
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "split", ",", "eqs", ",", " ", "ineqs", ",", "i", ",", "vars"}], "}"}],
       ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"eqs", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"ineqs", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Head", "[", 
              RowBox[{"cl", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}], "===", "Equal"}], " ", "&&",
             " ", 
            RowBox[{
             RowBox[{"Head", "[", 
              RowBox[{"cl", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "1"}], "]"}], "]"}], "]"}], "===", 
             "Symbol"}]}], ",", "  ", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"eqs", ",", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"cl", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "->", 
              RowBox[{
               RowBox[{"cl", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], ",", "  ", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"ineqs", ",", " ", 
             RowBox[{"cl", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"cl", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", 
              RowBox[{"Head", "[", 
               RowBox[{"cl", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
              RowBox[{"Head", "[", 
               RowBox[{"cl", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "ineqs"}], "}"}], 
            "]"}], ";"}], "*)"}], "\[IndentingNewLine]", ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"i", ",", "6"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"split", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Reduce`FreeVariables", "[", "ineqs", "]"}], ",", 
          RowBox[{"And", "@@", "ineqs"}], ",", " ", "eqs"}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", "split", "]"}], ";", 
         RowBox[{"Print", "[", 
          RowBox[{"split", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], ";"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ForAll", "[", 
           RowBox[{"Eps", ",", " ", 
            RowBox[{"Eps", ">", "0"}], ",", " ", 
            RowBox[{"Exists", "[", " ", 
             RowBox[{"del", ",", "\[IndentingNewLine]", 
              RowBox[{"del", ">", "0"}], ",", 
              RowBox[{"ForAll1", "[", 
               RowBox[{
                RowBox[{"split", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"split", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "&&", 
                 RowBox[{
                  RowBox[{"Sqrt", "[", 
                   RowBox[{
                    SuperscriptBox["x5", "2"], "+", 
                    SuperscriptBox["x6", "2"], "+", 
                    SuperscriptBox["x4", "2"], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], "]"}], "<", " ", "del"}]}], 
                ",", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", " ", 
                    RowBox[{
                    RowBox[{"v1", " ", "x1"}], " ", "+", 
                    RowBox[{"v2", " ", "x2"}], " ", "+", 
                    RowBox[{"v3", " ", "x3"}], " ", "+", " ", 
                    RowBox[{"V", " ", "x4"}], " ", "+", " ", 
                    RowBox[{"g1", " ", "x5"}], " ", "+", " ", 
                    RowBox[{"g2", " ", "x6"}]}], " ", ")"}], "<", " ", 
                   RowBox[{"Eps", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{
                    SuperscriptBox["x5", "2"], "+", 
                    SuperscriptBox["x6", "2"], "+", 
                    SuperscriptBox["x4", "2"], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], "]"}]}]}], " ", "||", " ", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"v1", " ", "x1"}], " ", "+", 
                    RowBox[{"v2", " ", "x2"}], " ", "+", 
                    RowBox[{"v3", " ", "x3"}], " ", "+", " ", 
                    RowBox[{"V", " ", "x4"}], " ", "+", " ", 
                    RowBox[{"g1", " ", "x5"}], " ", "+", " ", 
                    RowBox[{"g2", " ", "x6"}]}], "<=", "0"}]}], ")"}]}], 
               "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}], " ", "//.", 
          RowBox[{"split", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], " ", "/.", 
         RowBox[{"ForAll1", "->", "ForAll"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8957516717911787`*^9, 3.895751908682886*^9}, {
   3.895751941192689*^9, 3.895751993057179*^9}, {3.895752046648891*^9, 
   3.895752130515592*^9}, {3.895753555863543*^9, 3.895753585032846*^9}, {
   3.895753899033409*^9, 3.89575389935846*^9}, 3.89575419036504*^9, {
   3.895754385806563*^9, 3.8957543959693747`*^9}, {3.895754599072319*^9, 
   3.895754648242177*^9}, {3.895754680744012*^9, 3.8957546810241737`*^9}, {
   3.895754811368988*^9, 3.895754934902915*^9}, {3.895754973588043*^9, 
   3.895755100910755*^9}, {3.895755165868895*^9, 3.895755208787447*^9}, {
   3.8957553125860777`*^9, 3.895755315018469*^9}, {3.8957553468091793`*^9, 
   3.895755362773222*^9}, {3.895755397686842*^9, 3.895755406272184*^9}, {
   3.89575545752184*^9, 3.8957555667503033`*^9}, {3.895755599189993*^9, 
   3.895755600157997*^9}, {3.895755683238779*^9, 3.895755816138508*^9}, {
   3.895755898092102*^9, 3.895755905888274*^9}, {3.895756025225712*^9, 
   3.895756054875266*^9}, {3.896241195955014*^9, 3.8962411963283253`*^9}, {
   3.896241231512545*^9, 3.8962413330967617`*^9}, {3.907577211648004*^9, 
   3.907577211662281*^9}, {3.9075772618538437`*^9, 3.907577288031911*^9}, {
   3.907577365473773*^9, 3.907577365501289*^9}, {3.9075774218547993`*^9, 
   3.907577454933846*^9}, {3.9075774995675173`*^9, 3.907577572988636*^9}, {
   3.9075776088875713`*^9, 3.9075776089031153`*^9}, {3.907577654856024*^9, 
   3.9075776548716707`*^9}, {3.907577705673367*^9, 3.90757773338588*^9}, {
   3.907577766135482*^9, 3.907577782635006*^9}, {3.907577923663082*^9, 
   3.9075779652660646`*^9}, {3.907592287981188*^9, 3.907592301558207*^9}, {
   3.90759233418067*^9, 3.9075923706196337`*^9}, 3.907592455019156*^9, {
   3.914485227071383*^9, 3.9144852273091908`*^9}, {3.916309543705347*^9, 
   3.916309548709217*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"8e99855a-811f-4e37-9701-be688488c96b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GphCADSim", "[", 
  RowBox[{"[", "5", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8962413566539392`*^9, 3.896241362354854*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"2b5b9865-c760-45dc-841a-c26bc6efc408"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x1", "<", "0"}], "&&", 
  RowBox[{"x2", ">", "0"}], "&&", 
  RowBox[{"x3", ">", "0"}], "&&", 
  RowBox[{"x4", "\[Equal]", "0"}], "&&", 
  RowBox[{"x5", "\[Equal]", "0"}], "&&", 
  RowBox[{"x6", "\[Equal]", "0"}]}]], "Output",
 CellChangeTimes->{
  3.907577882850801*^9, {3.907577927418786*^9, 3.907577969190547*^9}, 
   3.907592307965811*^9, 3.9075923734727573`*^9, 3.914486542013852*^9, 
   3.916309556038155*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"b603fa19-03c5-45ae-9de3-a94d6f179d65"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"splt", "[", 
  RowBox[{"GphCADSim", "[", 
   RowBox[{"[", "5", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.895751912123588*^9, 3.895751929690691*^9}, 
   3.8962413662719593`*^9},
 CellLabel->"In[50]:=",ExpressionUUID->"fd4baf26-79f9-48c9-866f-a29315c6054f"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[ForAll]", 
   RowBox[{"Eps", ",", 
    RowBox[{"Eps", ">", "0"}]}]], 
  RowBox[{
   SubscriptBox["\[Exists]", 
    RowBox[{"del", ",", 
     RowBox[{"del", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[ForAll]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3"}], "}"}], ",", 
      RowBox[{
       RowBox[{"x1", "<", "0"}], "&&", 
       RowBox[{"x2", ">", "0"}], "&&", 
       RowBox[{"x3", ">", "0"}], "&&", 
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox["x2", "2"], "+", 
          SuperscriptBox["x3", "2"]}]], "<", "del"}]}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"x1", " ", "v1"}], "+", 
        RowBox[{"x2", " ", "v2"}], "+", 
        RowBox[{"x3", " ", "v3"}]}], "<", 
       RowBox[{"Eps", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox["x2", "2"], "+", 
          SuperscriptBox["x3", "2"]}]]}]}], "||", 
      RowBox[{
       RowBox[{
        RowBox[{"x1", " ", "v1"}], "+", 
        RowBox[{"x2", " ", "v2"}], "+", 
        RowBox[{"x3", " ", "v3"}]}], "\[LessEqual]", "0"}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.907577906442452*^9, 3.907577969801347*^9}, 
   3.9075923086369658`*^9, 3.90759237480614*^9, 3.914486570911137*^9, 
   3.916309557143239*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"ba1d7819-42cc-433d-807f-5a3db3ad8617"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Compare", " ", "this", " ", "with", " ", 
     RowBox[{"clause", "[", 
      RowBox[{"GphCADSim", "[", 
       RowBox[{"[", "5", "]"}], "]"}], "]"}]}], ":"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"clause", "[", 
   RowBox[{"GphCADSim", "[", 
    RowBox[{"[", "5", "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.91630956455046*^9, 3.9163095893951187`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"85b4dee3-5cc2-4437-a12d-09bc79052e63"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[ForAll]", 
   RowBox[{"Eps", ",", 
    RowBox[{"Eps", ">", "0"}]}]], 
  RowBox[{
   SubscriptBox["\[Exists]", 
    RowBox[{"del", ",", 
     RowBox[{"del", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[ForAll]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5", ",", "x6"}], 
       "}"}], ",", 
      RowBox[{
       RowBox[{"x1", "<", "0"}], "&&", 
       RowBox[{"x2", ">", "0"}], "&&", 
       RowBox[{"x3", ">", "0"}], "&&", 
       RowBox[{"x4", "\[Equal]", "0"}], "&&", 
       RowBox[{"x5", "\[Equal]", "0"}], "&&", 
       RowBox[{"x6", "\[Equal]", "0"}], "&&", 
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox["x2", "2"], "+", 
          SuperscriptBox["x3", "2"], "+", 
          SuperscriptBox["x4", "2"], "+", 
          SuperscriptBox["x5", "2"], "+", 
          SuperscriptBox["x6", "2"]}]], "<", "del"}]}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"g1", " ", "x5"}], "+", 
        RowBox[{"g2", " ", "x6"}], "+", 
        RowBox[{"x4", " ", "V"}], "+", 
        RowBox[{"x1", " ", "v1"}], "+", 
        RowBox[{"x2", " ", "v2"}], "+", 
        RowBox[{"x3", " ", "v3"}]}], "<", 
       RowBox[{"Eps", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox["x2", "2"], "+", 
          SuperscriptBox["x3", "2"], "+", 
          SuperscriptBox["x4", "2"], "+", 
          SuperscriptBox["x5", "2"], "+", 
          SuperscriptBox["x6", "2"]}]]}]}], "||", 
      RowBox[{
       RowBox[{
        RowBox[{"g1", " ", "x5"}], "+", 
        RowBox[{"g2", " ", "x6"}], "+", 
        RowBox[{"x4", " ", "V"}], "+", 
        RowBox[{"x1", " ", "v1"}], "+", 
        RowBox[{"x2", " ", "v2"}], "+", 
        RowBox[{"x3", " ", "v3"}]}], "\[LessEqual]", "0"}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.916309590378248*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"e7c16fd5-89e5-468e-b5cf-66bc58f906fe"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"x4", "\[Equal]", "0"}], "&&", 
   RowBox[{"x5", "\[Equal]", "0"}], "&&", 
   RowBox[{"x6", "\[Equal]", 
    RowBox[{
    "0", " ", "\[IndentingNewLine]", "in", " ", "the", " ", "innermost", " ", 
     "quantified", " ", "formula", " ", "is", " ", "substituted", " ", "in", 
     " ", "the", " ", "simplification", " ", 
     RowBox[{"splt", "[", "CAD_cell", "]"}], " ", 
     RowBox[{"function", "."}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.91630959817874*^9, 
  3.916309658155191*^9}},ExpressionUUID->"3d1e2578-84c8-4da7-8a34-\
c546fa5eaf36"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Running QuantifierElimination (QE) with a T second timer on the cells of DNF \
CAD\
\>", "Subsection",
 CellChangeTimes->{{3.896241558766522*^9, 3.8962415842833776`*^9}, {
  3.896241753050309*^9, 3.896241765134294*^9}, {3.896242147636113*^9, 
  3.896242148752576*^9}},ExpressionUUID->"abbf157d-ac7a-4385-920c-\
c13f6dcd9796"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"T", " ", "=", " ", "1"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Time", " ", "limit", " ", "is", " ", "set", " ", "to", " ", "a", " ", 
    "single", " ", "second"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"res", "=", 
    RowBox[{"{", "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Conditions", " ", "found", " ", "for", " ", "v", "*", "'", "2"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ind", "=", 
    RowBox[{"{", "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "indices", " ", "of", " ", "CAD", " ", "cells", " ", "which", 
    " ", "we", " ", 
    RowBox[{"couldn", "'"}], "t", " ", "finish", " ", "the", " ", "QE", " ", 
    "calculations", " ", "within", " ", "the", " ", "time", " ", "frame"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"tres", "=", "$Aborted"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"GphCADSim", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", "Red"}], "]"}], "]"}],
     ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
     "Prints", " ", "the", " ", "index", " ", "and", " ", "the", " ", 
      "description", " ", "of", " ", "the", " ", "combined", " ", "cell", " ",
       "in", " ", "Red"}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"splt", "[", 
         RowBox[{"GphCADSim", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", "Blue"}], "]"}], 
     "]"}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
     "Prints", " ", "the", " ", "Normal", " ", "cone", " ", "definition", " ",
       "structure", " ", "QE", " ", "needs", " ", "to", " ", "colx4e"}], 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"TimeConstrained", "[", 
      RowBox[{
       RowBox[{"Timing", "[", 
        RowBox[{"tres", "=", 
         RowBox[{"Resolve", "[", 
          RowBox[{
           RowBox[{"splt", "[", 
            RowBox[{"GphCADSim", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "Reals"}], "]"}]}], 
        "]"}], ",", "T"}], "]"}], "]"}], ";", " ", 
    RowBox[{"(*", 
     RowBox[{
     "Tries", " ", "QE", " ", "and", " ", "prints", " ", "the", " ", 
      "outcome"}], " ", "*)"}], 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"tres", "=!=", " ", "$Aborted"}], ",", " ", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"res", ",", "tres"}], "]"}], ",", " ", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"ind", ",", " ", "i"}], "]"}]}], "]"}], " ", ";"}], 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "If", " ", "the", " ", "calculation", " ", "yielded", " ", "a", " ", 
      "solution"}], ",", " ", 
     RowBox[{"records", " ", "this", " ", "in", " ", "res"}], ",", " ", 
     RowBox[{
     "add", " ", "indices", " ", "of", " ", "failed", " ", "cells", " ", "to",
       " ", "ind"}]}], "*)"}], "\[IndentingNewLine]", ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "22"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "res", " ", "is", " ", "the", " ", "pool", " ", "of", " ", "conditions", 
    " ", "that", " ", "overestimates", " ", "the", " ", "normal", " ", "cone",
     " ", "for", " ", "gph", 
    RowBox[{
     RowBox[{"(", "Q", ")"}], "."}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.895751373046031*^9, 3.895751438688195*^9}, 
   3.8957514893758583`*^9, {3.895752552106327*^9, 3.895752578333064*^9}, {
   3.895752715748822*^9, 3.895752721141996*^9}, {3.895752967273775*^9, 
   3.895752970991591*^9}, {3.895753069599827*^9, 3.895753113979197*^9}, {
   3.895753149850203*^9, 3.8957533360758038`*^9}, {3.895753378441174*^9, 
   3.895753443446286*^9}, {3.895753516357731*^9, 3.8957535501836967`*^9}, {
   3.895753599527195*^9, 3.895753781262101*^9}, {3.895753878393133*^9, 
   3.8957538860513268`*^9}, {3.895754000666212*^9, 3.895754043115781*^9}, {
   3.895755922403398*^9, 3.89575601910049*^9}, {3.895756073348649*^9, 
   3.8957561446087*^9}, {3.895756206084388*^9, 3.895756216000389*^9}, {
   3.8957562552230463`*^9, 3.89575628991258*^9}, {3.895804106141876*^9, 
   3.8958041606922493`*^9}, {3.8958042264592543`*^9, 3.895804236988447*^9}, {
   3.895804833104926*^9, 3.8958049398646727`*^9}, {3.8962416449848633`*^9, 
   3.896241770776176*^9}, {3.896241957228986*^9, 3.896241984953372*^9}, {
   3.8962420940170927`*^9, 3.896242094154909*^9}, {3.8962426508625174`*^9, 
   3.896242682950708*^9}, 3.896243101481059*^9, {3.896243208011263*^9, 
   3.8962432109476137`*^9}, {3.8962432815740767`*^9, 3.896243382617442*^9}, {
   3.8962434308463182`*^9, 3.8962434341014442`*^9}, {3.896243522913577*^9, 
   3.896243526702012*^9}, {3.896243575758374*^9, 3.896243575900817*^9}, {
   3.896243662101668*^9, 3.896243757650938*^9}, {3.907576490025393*^9, 
   3.907576496534625*^9}, {3.90757736550716*^9, 3.907577365511812*^9}, {
   3.907577733391012*^9, 3.9075777333966*^9}, {3.9075779821558247`*^9, 
   3.907577982455652*^9}, {3.9163085776348667`*^9, 3.9163085778576665`*^9}, {
   3.9163096633824673`*^9, 3.9163097602941847`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"3eb04147-c301-4aba-aaa4-c01544a58545"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"{", 
   RowBox[{"1", ",", 
    RowBox[{
     RowBox[{"x1", "<", "0"}], "&&", 
     RowBox[{"x2", "\[LessEqual]", "0"}], "&&", 
     RowBox[{"x3", "\[Equal]", "0"}], "&&", 
     RowBox[{"x4", "\[LessEqual]", "0"}], "&&", 
     RowBox[{"x5", "\[Equal]", 
      RowBox[{"-", 
       SqrtBox[
        FractionBox[
         RowBox[{
          SuperscriptBox["x1", "2"], " ", 
          SuperscriptBox["x4", "2"]}], 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox["x2", "2"]}]]]}]}], "&&", 
     RowBox[{"x6", "\[Equal]", 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["x4", "2"], "-", 
         SuperscriptBox["x5", "2"]}]]}]}]}]}], "}"}],
  StripOnInput->False,
  LineColor->RGBColor[1, 0, 0],
  FrontFaceColor->RGBColor[1, 0, 0],
  BackFaceColor->RGBColor[1, 0, 0],
  GraphicsColor->RGBColor[1, 0, 0],
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.9163097676541224`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"dbb5741f-f2d0-4bf6-9241-59ee990875a6"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"Eps", ",", 
     RowBox[{"Eps", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"del", ",", 
      RowBox[{"del", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x4"}], "}"}], ",", 
       RowBox[{
        RowBox[{"x1", "<", "0"}], "&&", 
        RowBox[{"x2", "\[LessEqual]", "0"}], "&&", 
        RowBox[{"x4", "\[LessEqual]", "0"}], "&&", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["x4", "2"]}]}]], "<", "del"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "g1"}], " ", 
          SqrtBox[
           FractionBox[
            RowBox[{
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x4", "2"]}], 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox["x2", "2"]}]]]}], "-", 
         RowBox[{"g2", " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["x4", "2"], "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x4", "2"]}], 
             RowBox[{
              SuperscriptBox["x1", "2"], "+", 
              SuperscriptBox["x2", "2"]}]]}]]}], "+", 
         RowBox[{"x4", " ", "V"}], "+", 
         RowBox[{"x1", " ", "v1"}], "+", 
         RowBox[{"x2", " ", "v2"}]}], "<", 
        RowBox[{"Eps", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["x4", "2"]}]}]]}]}], "||", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "g1"}], " ", 
          SqrtBox[
           FractionBox[
            RowBox[{
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x4", "2"]}], 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox["x2", "2"]}]]]}], "-", 
         RowBox[{"g2", " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["x4", "2"], "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x4", "2"]}], 
             RowBox[{
              SuperscriptBox["x1", "2"], "+", 
              SuperscriptBox["x2", "2"]}]]}]]}], "+", 
         RowBox[{"x4", " ", "V"}], "+", 
         RowBox[{"x1", " ", "v1"}], "+", 
         RowBox[{"x2", " ", "v2"}]}], "\[LessEqual]", "0"}]}], ")"}]}]}]}],
  StripOnInput->False,
  LineColor->RGBColor[0, 0, 1],
  FrontFaceColor->RGBColor[0, 0, 1],
  BackFaceColor->RGBColor[0, 0, 1],
  GraphicsColor->RGBColor[0, 0, 1],
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309767683036*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"11b66306-0b0f-4171-85c5-34202835ca64"],

Cell[BoxData["$Aborted"], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309768715187*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"a46cc1ac-d2f2-4053-882b-4549a9071b85"],

Cell[BoxData[
 StyleBox[
  RowBox[{"{", 
   RowBox[{"2", ",", 
    RowBox[{
     RowBox[{"x1", "<", "0"}], "&&", 
     RowBox[{"x2", "\[LessEqual]", "0"}], "&&", 
     RowBox[{"x3", ">", "0"}], "&&", 
     RowBox[{"x4", "\[Equal]", "0"}], "&&", 
     RowBox[{"x5", "\[Equal]", "0"}], "&&", 
     RowBox[{"x6", "\[Equal]", "0"}]}]}], "}"}],
  StripOnInput->False,
  LineColor->RGBColor[1, 0, 0],
  FrontFaceColor->RGBColor[1, 0, 0],
  BackFaceColor->RGBColor[1, 0, 0],
  GraphicsColor->RGBColor[1, 0, 0],
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309768752322*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"df95514a-5953-4453-b697-339de6f8cf69"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"Eps", ",", 
     RowBox[{"Eps", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"del", ",", 
      RowBox[{"del", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x3"}], "}"}], ",", 
       RowBox[{
        RowBox[{"x1", "<", "0"}], "&&", 
        RowBox[{"x2", "\[LessEqual]", "0"}], "&&", 
        RowBox[{"x3", ">", "0"}], "&&", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"], "+", 
           SuperscriptBox["x3", "2"]}]], "<", "del"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x1", " ", "v1"}], "+", 
         RowBox[{"x2", " ", "v2"}], "+", 
         RowBox[{"x3", " ", "v3"}]}], "<", 
        RowBox[{"Eps", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"], "+", 
           SuperscriptBox["x3", "2"]}]]}]}], "||", 
       RowBox[{
        RowBox[{
         RowBox[{"x1", " ", "v1"}], "+", 
         RowBox[{"x2", " ", "v2"}], "+", 
         RowBox[{"x3", " ", "v3"}]}], "\[LessEqual]", "0"}]}], ")"}]}]}]}],
  StripOnInput->False,
  LineColor->RGBColor[0, 0, 1],
  FrontFaceColor->RGBColor[0, 0, 1],
  BackFaceColor->RGBColor[0, 0, 1],
  GraphicsColor->RGBColor[0, 0, 1],
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309768756998*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"8c54c325-afe9-4c76-b254-354916d2e3d3"],

Cell[BoxData["$Aborted"], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309769635109*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"f834b576-9b84-48e6-85ec-7ce98a19ebe8"],

Cell[BoxData[
 StyleBox[
  RowBox[{"{", 
   RowBox[{"3", ",", 
    RowBox[{
     RowBox[{"x1", "<", "0"}], "&&", 
     RowBox[{"x2", ">", "0"}], "&&", 
     RowBox[{"x3", "\[Equal]", "0"}], "&&", 
     RowBox[{"x4", "<", "0"}], "&&", 
     RowBox[{"x5", "\[Equal]", 
      RowBox[{"-", 
       SqrtBox[
        FractionBox[
         RowBox[{
          SuperscriptBox["x1", "2"], " ", 
          SuperscriptBox["x4", "2"]}], 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox["x2", "2"]}]]]}]}], "&&", 
     RowBox[{"x6", "\[Equal]", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["x4", "2"], "-", 
        SuperscriptBox["x5", "2"]}]]}]}]}], "}"}],
  StripOnInput->False,
  LineColor->RGBColor[1, 0, 0],
  FrontFaceColor->RGBColor[1, 0, 0],
  BackFaceColor->RGBColor[1, 0, 0],
  GraphicsColor->RGBColor[1, 0, 0],
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.9163097696410313`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"d62f2290-5a55-48ab-8934-51292e2fe867"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"Eps", ",", 
     RowBox[{"Eps", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"del", ",", 
      RowBox[{"del", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x4"}], "}"}], ",", 
       RowBox[{
        RowBox[{"x1", "<", "0"}], "&&", 
        RowBox[{"x2", ">", "0"}], "&&", 
        RowBox[{"x4", "<", "0"}], "&&", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["x4", "2"]}]}]], "<", "del"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "g1"}], " ", 
          SqrtBox[
           FractionBox[
            RowBox[{
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x4", "2"]}], 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox["x2", "2"]}]]]}], "+", 
         RowBox[{"g2", " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["x4", "2"], "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x4", "2"]}], 
             RowBox[{
              SuperscriptBox["x1", "2"], "+", 
              SuperscriptBox["x2", "2"]}]]}]]}], "+", 
         RowBox[{"x4", " ", "V"}], "+", 
         RowBox[{"x1", " ", "v1"}], "+", 
         RowBox[{"x2", " ", "v2"}]}], "<", 
        RowBox[{"Eps", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["x4", "2"]}]}]]}]}], "||", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "g1"}], " ", 
          SqrtBox[
           FractionBox[
            RowBox[{
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x4", "2"]}], 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox["x2", "2"]}]]]}], "+", 
         RowBox[{"g2", " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["x4", "2"], "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x4", "2"]}], 
             RowBox[{
              SuperscriptBox["x1", "2"], "+", 
              SuperscriptBox["x2", "2"]}]]}]]}], "+", 
         RowBox[{"x4", " ", "V"}], "+", 
         RowBox[{"x1", " ", "v1"}], "+", 
         RowBox[{"x2", " ", "v2"}]}], "\[LessEqual]", "0"}]}], ")"}]}]}]}],
  StripOnInput->False,
  LineColor->RGBColor[0, 0, 1],
  FrontFaceColor->RGBColor[0, 0, 1],
  BackFaceColor->RGBColor[0, 0, 1],
  GraphicsColor->RGBColor[0, 0, 1],
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.9163097696460457`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"03cb45e6-e3c8-4bb1-97c8-7decbf966d61"],

Cell[BoxData["$Aborted"], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309770651587*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"ae8c9149-6f54-4276-a096-f6f04708ea2d"],

Cell[BoxData[
 StyleBox[
  RowBox[{"{", 
   RowBox[{"4", ",", 
    RowBox[{
     RowBox[{"x1", "<", "0"}], "&&", 
     RowBox[{"x2", ">", "0"}], "&&", 
     RowBox[{"x3", "\[Equal]", "0"}], "&&", 
     RowBox[{"x4", "\[Equal]", "0"}], "&&", 
     RowBox[{"x5", "\[Equal]", "0"}], "&&", 
     RowBox[{"x6", "\[Equal]", "0"}]}]}], "}"}],
  StripOnInput->False,
  LineColor->RGBColor[1, 0, 0],
  FrontFaceColor->RGBColor[1, 0, 0],
  BackFaceColor->RGBColor[1, 0, 0],
  GraphicsColor->RGBColor[1, 0, 0],
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.9163097706567173`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"9f86eb33-b37b-4068-85a9-a99f6c2a509c"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"Eps", ",", 
     RowBox[{"Eps", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"del", ",", 
      RowBox[{"del", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2"}], "}"}], ",", 
       RowBox[{
        RowBox[{"x1", "<", "0"}], "&&", 
        RowBox[{"x2", ">", "0"}], "&&", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"]}]], "<", "del"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x1", " ", "v1"}], "+", 
         RowBox[{"x2", " ", "v2"}]}], "<", 
        RowBox[{"Eps", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"]}]]}]}], "||", 
       RowBox[{
        RowBox[{
         RowBox[{"x1", " ", "v1"}], "+", 
         RowBox[{"x2", " ", "v2"}]}], "\[LessEqual]", "0"}]}], ")"}]}]}]}],
  StripOnInput->False,
  LineColor->RGBColor[0, 0, 1],
  FrontFaceColor->RGBColor[0, 0, 1],
  BackFaceColor->RGBColor[0, 0, 1],
  GraphicsColor->RGBColor[0, 0, 1],
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309770661112*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"ef7dc9bd-cdc5-49f2-b2c3-385811c1c0bb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.800509`", ",", 
   RowBox[{
    RowBox[{"v2", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v1", "\[GreaterEqual]", "0"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309771460383*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"8b19dd03-3ab4-4547-8278-69ec3b2df66c"],

Cell[BoxData[
 StyleBox[
  RowBox[{"{", 
   RowBox[{"5", ",", 
    RowBox[{
     RowBox[{"x1", "<", "0"}], "&&", 
     RowBox[{"x2", ">", "0"}], "&&", 
     RowBox[{"x3", ">", "0"}], "&&", 
     RowBox[{"x4", "\[Equal]", "0"}], "&&", 
     RowBox[{"x5", "\[Equal]", "0"}], "&&", 
     RowBox[{"x6", "\[Equal]", "0"}]}]}], "}"}],
  StripOnInput->False,
  LineColor->RGBColor[1, 0, 0],
  FrontFaceColor->RGBColor[1, 0, 0],
  BackFaceColor->RGBColor[1, 0, 0],
  GraphicsColor->RGBColor[1, 0, 0],
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309771467648*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"05da06b6-53f5-4206-b904-c3c467accb56"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"Eps", ",", 
     RowBox[{"Eps", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"del", ",", 
      RowBox[{"del", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x3"}], "}"}], ",", 
       RowBox[{
        RowBox[{"x1", "<", "0"}], "&&", 
        RowBox[{"x2", ">", "0"}], "&&", 
        RowBox[{"x3", ">", "0"}], "&&", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"], "+", 
           SuperscriptBox["x3", "2"]}]], "<", "del"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x1", " ", "v1"}], "+", 
         RowBox[{"x2", " ", "v2"}], "+", 
         RowBox[{"x3", " ", "v3"}]}], "<", 
        RowBox[{"Eps", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"], "+", 
           SuperscriptBox["x3", "2"]}]]}]}], "||", 
       RowBox[{
        RowBox[{
         RowBox[{"x1", " ", "v1"}], "+", 
         RowBox[{"x2", " ", "v2"}], "+", 
         RowBox[{"x3", " ", "v3"}]}], "\[LessEqual]", "0"}]}], ")"}]}]}]}],
  StripOnInput->False,
  LineColor->RGBColor[0, 0, 1],
  FrontFaceColor->RGBColor[0, 0, 1],
  BackFaceColor->RGBColor[0, 0, 1],
  GraphicsColor->RGBColor[0, 0, 1],
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309771471683*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"c899e4ba-082d-40a2-8d2f-0c73eaefa919"],

Cell[BoxData["$Aborted"], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309772462399*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"dff8964b-264c-428f-b947-ee1711067b5e"],

Cell[BoxData[
 StyleBox[
  RowBox[{"{", 
   RowBox[{"6", ",", 
    RowBox[{
     RowBox[{"x1", "\[Equal]", "0"}], "&&", 
     RowBox[{"x2", "<", "0"}], "&&", 
     RowBox[{"x3", "\[Equal]", "0"}], "&&", 
     RowBox[{"x4", "\[LessEqual]", "0"}], "&&", 
     RowBox[{"x5", "\[Equal]", "0"}], "&&", 
     RowBox[{"x6", "\[Equal]", 
      RowBox[{"-", 
       SqrtBox[
        SuperscriptBox["x4", "2"]]}]}]}]}], "}"}],
  StripOnInput->False,
  LineColor->RGBColor[1, 0, 0],
  FrontFaceColor->RGBColor[1, 0, 0],
  BackFaceColor->RGBColor[1, 0, 0],
  GraphicsColor->RGBColor[1, 0, 0],
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309772467146*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"8333df6e-59f8-4883-a085-bed1df06b609"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"Eps", ",", 
     RowBox[{"Eps", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"del", ",", 
      RowBox[{"del", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x2", ",", "x4"}], "}"}], ",", 
       RowBox[{
        RowBox[{"x2", "<", "0"}], "&&", 
        RowBox[{"x4", "\[LessEqual]", "0"}], "&&", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["x2", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["x4", "2"]}]}]], "<", "del"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "g2"}], " ", 
          SqrtBox[
           SuperscriptBox["x4", "2"]]}], "+", 
         RowBox[{"x4", " ", "V"}], "+", 
         RowBox[{"x2", " ", "v2"}]}], "<", 
        RowBox[{"Eps", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x2", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["x4", "2"]}]}]]}]}], "||", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "g2"}], " ", 
          SqrtBox[
           SuperscriptBox["x4", "2"]]}], "+", 
         RowBox[{"x4", " ", "V"}], "+", 
         RowBox[{"x2", " ", "v2"}]}], "\[LessEqual]", "0"}]}], ")"}]}]}]}],
  StripOnInput->False,
  LineColor->RGBColor[0, 0, 1],
  FrontFaceColor->RGBColor[0, 0, 1],
  BackFaceColor->RGBColor[0, 0, 1],
  GraphicsColor->RGBColor[0, 0, 1],
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309772471673*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"051cec00-3633-4bb7-a3c2-867c936b016e"],

Cell[BoxData["$Aborted"], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309773480199*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"1ffa16e6-a22c-4ad3-982e-12aea9c70902"],

Cell[BoxData[
 StyleBox[
  RowBox[{"{", 
   RowBox[{"7", ",", 
    RowBox[{
     RowBox[{"x1", "\[Equal]", "0"}], "&&", 
     RowBox[{"x2", "<", "0"}], "&&", 
     RowBox[{"x3", ">", "0"}], "&&", 
     RowBox[{"x4", "\[Equal]", "0"}], "&&", 
     RowBox[{"x5", "\[Equal]", "0"}], "&&", 
     RowBox[{"x6", "\[Equal]", "0"}]}]}], "}"}],
  StripOnInput->False,
  LineColor->RGBColor[1, 0, 0],
  FrontFaceColor->RGBColor[1, 0, 0],
  BackFaceColor->RGBColor[1, 0, 0],
  GraphicsColor->RGBColor[1, 0, 0],
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309773487137*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"fafb1949-9f18-4a10-8cd8-4f26036fc1d2"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"Eps", ",", 
     RowBox[{"Eps", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"del", ",", 
      RowBox[{"del", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x2", ",", "x3"}], "}"}], ",", 
       RowBox[{
        RowBox[{"x2", "<", "0"}], "&&", 
        RowBox[{"x3", ">", "0"}], "&&", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["x2", "2"], "+", 
           SuperscriptBox["x3", "2"]}]], "<", "del"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x2", " ", "v2"}], "+", 
         RowBox[{"x3", " ", "v3"}]}], "<", 
        RowBox[{"Eps", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x2", "2"], "+", 
           SuperscriptBox["x3", "2"]}]]}]}], "||", 
       RowBox[{
        RowBox[{
         RowBox[{"x2", " ", "v2"}], "+", 
         RowBox[{"x3", " ", "v3"}]}], "\[LessEqual]", "0"}]}], ")"}]}]}]}],
  StripOnInput->False,
  LineColor->RGBColor[0, 0, 1],
  FrontFaceColor->RGBColor[0, 0, 1],
  BackFaceColor->RGBColor[0, 0, 1],
  GraphicsColor->RGBColor[0, 0, 1],
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.9163097734911222`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"c143ceb9-e2ef-4058-92a6-d86ff419df10"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.779923`", ",", 
   RowBox[{
    RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v2", "\[GreaterEqual]", "0"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.91630977426193*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"2c770b99-4428-4ca6-a719-d03dd9ab0abf"],

Cell[BoxData[
 StyleBox[
  RowBox[{"{", 
   RowBox[{"8", ",", 
    RowBox[{
     RowBox[{"x1", "\[Equal]", "0"}], "&&", 
     RowBox[{"x2", "\[Equal]", "0"}], "&&", 
     RowBox[{"x3", "\[Equal]", "0"}], "&&", 
     RowBox[{"x4", "<", "0"}], "&&", 
     RowBox[{"x5", "\[Equal]", "x4"}], "&&", 
     RowBox[{"x6", "\[Equal]", 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["x4", "2"], "-", 
         SuperscriptBox["x5", "2"]}]]}]}]}]}], "}"}],
  StripOnInput->False,
  LineColor->RGBColor[1, 0, 0],
  FrontFaceColor->RGBColor[1, 0, 0],
  BackFaceColor->RGBColor[1, 0, 0],
  GraphicsColor->RGBColor[1, 0, 0],
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309774266224*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"88ab2531-9051-478d-a387-4944d8e30975"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"Eps", ",", 
     RowBox[{"Eps", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"del", ",", 
      RowBox[{"del", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{
       RowBox[{"{", "x4", "}"}], ",", 
       RowBox[{
        RowBox[{"x4", "<", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           SuperscriptBox["x4", "2"]]}], "<", "del"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"g1", " ", "x4"}], "+", 
         RowBox[{"x4", " ", "V"}]}], "<", 
        RowBox[{
         SqrtBox["2"], " ", "Eps", " ", 
         SqrtBox[
          SuperscriptBox["x4", "2"]]}]}], "||", 
       RowBox[{
        RowBox[{
         RowBox[{"g1", " ", "x4"}], "+", 
         RowBox[{"x4", " ", "V"}]}], "\[LessEqual]", "0"}]}], ")"}]}]}]}],
  StripOnInput->False,
  LineColor->RGBColor[0, 0, 1],
  FrontFaceColor->RGBColor[0, 0, 1],
  BackFaceColor->RGBColor[0, 0, 1],
  GraphicsColor->RGBColor[0, 0, 1],
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.9163097742703857`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"12933465-0909-49b5-8e73-07e3c2122555"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.022001`", ",", 
   RowBox[{"g1", "\[GreaterEqual]", 
    RowBox[{"-", "V"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309774353648*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"486636e2-6253-4f13-ab82-32b76c3add35"],

Cell[BoxData[
 StyleBox[
  RowBox[{"{", 
   RowBox[{"9", ",", 
    RowBox[{
     RowBox[{"x1", "\[Equal]", "0"}], "&&", 
     RowBox[{"x2", "\[Equal]", "0"}], "&&", 
     RowBox[{"x3", "\[Equal]", "0"}], "&&", 
     RowBox[{"x4", "<", "0"}], "&&", 
     RowBox[{"x4", "<", "x5", "<", 
      RowBox[{"-", "x4"}]}], "&&", 
     RowBox[{
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["x4", "2"], "-", 
         SuperscriptBox["x5", "2"]}]]}], "\[LessEqual]", "x6", "\[LessEqual]", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["x4", "2"], "-", 
        SuperscriptBox["x5", "2"]}]]}]}]}], "}"}],
  StripOnInput->False,
  LineColor->RGBColor[1, 0, 0],
  FrontFaceColor->RGBColor[1, 0, 0],
  BackFaceColor->RGBColor[1, 0, 0],
  GraphicsColor->RGBColor[1, 0, 0],
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309774397154*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"980fe43d-d9be-4e69-8954-1dccc63f0a25"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"Eps", ",", 
     RowBox[{"Eps", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"del", ",", 
      RowBox[{"del", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x4", ",", "x5", ",", "x6"}], "}"}], ",", 
       RowBox[{
        RowBox[{"x4", "<", "0"}], "&&", 
        RowBox[{"x4", "<", "x5", "<", 
         RowBox[{"-", "x4"}]}], "&&", 
        RowBox[{
         RowBox[{"-", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["x4", "2"], "-", 
            SuperscriptBox["x5", "2"]}]]}], "\[LessEqual]", "x6", 
         "\[LessEqual]", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x4", "2"], "-", 
           SuperscriptBox["x5", "2"]}]]}], "&&", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["x4", "2"], "+", 
           SuperscriptBox["x5", "2"], "+", 
           SuperscriptBox["x6", "2"]}]], "<", "del"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"g1", " ", "x5"}], "+", 
         RowBox[{"g2", " ", "x6"}], "+", 
         RowBox[{"x4", " ", "V"}]}], "<", 
        RowBox[{"Eps", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x4", "2"], "+", 
           SuperscriptBox["x5", "2"], "+", 
           SuperscriptBox["x6", "2"]}]]}]}], "||", 
       RowBox[{
        RowBox[{
         RowBox[{"g1", " ", "x5"}], "+", 
         RowBox[{"g2", " ", "x6"}], "+", 
         RowBox[{"x4", " ", "V"}]}], "\[LessEqual]", "0"}]}], ")"}]}]}]}],
  StripOnInput->False,
  LineColor->RGBColor[0, 0, 1],
  FrontFaceColor->RGBColor[0, 0, 1],
  BackFaceColor->RGBColor[0, 0, 1],
  GraphicsColor->RGBColor[0, 0, 1],
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309774401922*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"c5ab470a-c5b7-41a1-837e-ebaa90fb697d"],

Cell[BoxData["$Aborted"], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309775297896*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"5f770ab4-f39c-4f23-b6ea-5d5e99a2583c"],

Cell[BoxData[
 StyleBox[
  RowBox[{"{", 
   RowBox[{"10", ",", 
    RowBox[{
     RowBox[{"x1", "\[Equal]", "0"}], "&&", 
     RowBox[{"x2", "\[Equal]", "0"}], "&&", 
     RowBox[{"x3", "\[Equal]", "0"}], "&&", 
     RowBox[{"x4", "<", "0"}], "&&", 
     RowBox[{"x5", "\[Equal]", 
      RowBox[{"-", "x4"}]}], "&&", 
     RowBox[{"x6", "\[Equal]", 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["x4", "2"], "-", 
         SuperscriptBox["x5", "2"]}]]}]}]}]}], "}"}],
  StripOnInput->False,
  LineColor->RGBColor[1, 0, 0],
  FrontFaceColor->RGBColor[1, 0, 0],
  BackFaceColor->RGBColor[1, 0, 0],
  GraphicsColor->RGBColor[1, 0, 0],
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309775302099*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"e965e7d8-d68c-46b0-9bcc-e25b34d2a673"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"Eps", ",", 
     RowBox[{"Eps", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"del", ",", 
      RowBox[{"del", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{
       RowBox[{"{", "x4", "}"}], ",", 
       RowBox[{
        RowBox[{"x4", "<", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           SuperscriptBox["x4", "2"]]}], "<", "del"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "g1"}], " ", "x4"}], "+", 
         RowBox[{"x4", " ", "V"}]}], "<", 
        RowBox[{
         SqrtBox["2"], " ", "Eps", " ", 
         SqrtBox[
          SuperscriptBox["x4", "2"]]}]}], "||", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "g1"}], " ", "x4"}], "+", 
         RowBox[{"x4", " ", "V"}]}], "\[LessEqual]", "0"}]}], ")"}]}]}]}],
  StripOnInput->False,
  LineColor->RGBColor[0, 0, 1],
  FrontFaceColor->RGBColor[0, 0, 1],
  BackFaceColor->RGBColor[0, 0, 1],
  GraphicsColor->RGBColor[0, 0, 1],
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309775306254*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"b06436e2-976c-47a1-8dab-49b8d4aa4eee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.022044`", ",", 
   RowBox[{"g1", "\[LessEqual]", "V"}]}], "}"}]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309775387536*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"e31a8962-0116-427f-bc75-cc2b3257cf52"],

Cell[BoxData[
 StyleBox[
  RowBox[{"{", 
   RowBox[{"11", ",", 
    RowBox[{
     RowBox[{"x1", "\[Equal]", "0"}], "&&", 
     RowBox[{"x2", "\[Equal]", "0"}], "&&", 
     RowBox[{"x3", "\[Equal]", "0"}], "&&", 
     RowBox[{"x4", "\[Equal]", "0"}], "&&", 
     RowBox[{"x5", "\[Equal]", "0"}], "&&", 
     RowBox[{"x6", "\[Equal]", "0"}]}]}], "}"}],
  StripOnInput->False,
  LineColor->RGBColor[1, 0, 0],
  FrontFaceColor->RGBColor[1, 0, 0],
  BackFaceColor->RGBColor[1, 0, 0],
  GraphicsColor->RGBColor[1, 0, 0],
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.9163097754333963`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"b42ad5c7-e5e9-4e01-b633-dbf25e8edbcb"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"Eps", ",", 
     RowBox[{"Eps", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[Exists]", "del"], 
    RowBox[{"del", ">", "0"}]}]}],
  StripOnInput->False,
  LineColor->RGBColor[0, 0, 1],
  FrontFaceColor->RGBColor[0, 0, 1],
  BackFaceColor->RGBColor[0, 0, 1],
  GraphicsColor->RGBColor[0, 0, 1],
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309775439478*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"d632e4f4-888a-406a-ba1e-cb860f48bbcc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.001949`", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309775443046*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"9828cc40-934e-4abe-b08a-110eaba47e15"],

Cell[BoxData[
 StyleBox[
  RowBox[{"{", 
   RowBox[{"12", ",", 
    RowBox[{
     RowBox[{"x1", "\[Equal]", "0"}], "&&", 
     RowBox[{"x2", "\[Equal]", "0"}], "&&", 
     RowBox[{"x3", ">", "0"}], "&&", 
     RowBox[{"x4", "\[Equal]", "0"}], "&&", 
     RowBox[{"x5", "\[Equal]", "0"}], "&&", 
     RowBox[{"x6", "\[Equal]", "0"}]}]}], "}"}],
  StripOnInput->False,
  LineColor->RGBColor[1, 0, 0],
  FrontFaceColor->RGBColor[1, 0, 0],
  BackFaceColor->RGBColor[1, 0, 0],
  GraphicsColor->RGBColor[1, 0, 0],
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.9163097754464006`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"402f5414-04d0-4e29-a3b6-3834e3b70603"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"Eps", ",", 
     RowBox[{"Eps", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"del", ",", 
      RowBox[{"del", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{
       RowBox[{"{", "x3", "}"}], ",", 
       RowBox[{
        RowBox[{"x3", ">", "0"}], "&&", 
        RowBox[{
         SqrtBox[
          SuperscriptBox["x3", "2"]], "<", "del"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x3", " ", "v3"}], "<", 
        RowBox[{"Eps", " ", 
         SqrtBox[
          SuperscriptBox["x3", "2"]]}]}], "||", 
       RowBox[{
        RowBox[{"x3", " ", "v3"}], "\[LessEqual]", "0"}]}], ")"}]}]}]}],
  StripOnInput->False,
  LineColor->RGBColor[0, 0, 1],
  FrontFaceColor->RGBColor[0, 0, 1],
  BackFaceColor->RGBColor[0, 0, 1],
  GraphicsColor->RGBColor[0, 0, 1],
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309775450055*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"eb2736f1-a4a6-4e85-b6df-c7a01fb5ddb2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.013455`", ",", 
   RowBox[{"v3", "\[LessEqual]", "0"}]}], "}"}]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.9163097754535217`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"a0d87723-945f-4485-a94e-4e02c54c3128"],

Cell[BoxData[
 StyleBox[
  RowBox[{"{", 
   RowBox[{"13", ",", 
    RowBox[{
     RowBox[{"x1", "\[Equal]", "0"}], "&&", 
     RowBox[{"x2", ">", "0"}], "&&", 
     RowBox[{"x3", "\[Equal]", "0"}], "&&", 
     RowBox[{"x4", "<", "0"}], "&&", 
     RowBox[{"x5", "\[Equal]", "0"}], "&&", 
     RowBox[{"x6", "\[Equal]", 
      SqrtBox[
       SuperscriptBox["x4", "2"]]}]}]}], "}"}],
  StripOnInput->False,
  LineColor->RGBColor[1, 0, 0],
  FrontFaceColor->RGBColor[1, 0, 0],
  BackFaceColor->RGBColor[1, 0, 0],
  GraphicsColor->RGBColor[1, 0, 0],
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309775456983*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"e0948ca0-14ad-48df-aa1a-0572b6db9b6e"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"Eps", ",", 
     RowBox[{"Eps", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"del", ",", 
      RowBox[{"del", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x2", ",", "x4"}], "}"}], ",", 
       RowBox[{
        RowBox[{"x2", ">", "0"}], "&&", 
        RowBox[{"x4", "<", "0"}], "&&", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["x2", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["x4", "2"]}]}]], "<", "del"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"g2", " ", 
          SqrtBox[
           SuperscriptBox["x4", "2"]]}], "+", 
         RowBox[{"x4", " ", "V"}], "+", 
         RowBox[{"x2", " ", "v2"}]}], "<", 
        RowBox[{"Eps", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x2", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["x4", "2"]}]}]]}]}], "||", 
       RowBox[{
        RowBox[{
         RowBox[{"g2", " ", 
          SqrtBox[
           SuperscriptBox["x4", "2"]]}], "+", 
         RowBox[{"x4", " ", "V"}], "+", 
         RowBox[{"x2", " ", "v2"}]}], "\[LessEqual]", "0"}]}], ")"}]}]}]}],
  StripOnInput->False,
  LineColor->RGBColor[0, 0, 1],
  FrontFaceColor->RGBColor[0, 0, 1],
  BackFaceColor->RGBColor[0, 0, 1],
  GraphicsColor->RGBColor[0, 0, 1],
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309775460916*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"a7a883d6-27b0-4965-86bb-c4321c9dc94b"],

Cell[BoxData["$Aborted"], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.91630977656645*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"8801d387-f332-40e9-bf27-bd62c2505b74"],

Cell[BoxData[
 StyleBox[
  RowBox[{"{", 
   RowBox[{"14", ",", 
    RowBox[{
     RowBox[{"x1", "\[Equal]", "0"}], "&&", 
     RowBox[{"x2", ">", "0"}], "&&", 
     RowBox[{"x3", "\[Equal]", "0"}], "&&", 
     RowBox[{"x4", "\[Equal]", "0"}], "&&", 
     RowBox[{"x5", "\[Equal]", "0"}], "&&", 
     RowBox[{"x6", "\[Equal]", "0"}]}]}], "}"}],
  StripOnInput->False,
  LineColor->RGBColor[1, 0, 0],
  FrontFaceColor->RGBColor[1, 0, 0],
  BackFaceColor->RGBColor[1, 0, 0],
  GraphicsColor->RGBColor[1, 0, 0],
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309776619834*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"97425260-8839-4f05-a9f1-f3f001f5107d"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"Eps", ",", 
     RowBox[{"Eps", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"del", ",", 
      RowBox[{"del", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{
       RowBox[{"{", "x2", "}"}], ",", 
       RowBox[{
        RowBox[{"x2", ">", "0"}], "&&", 
        RowBox[{
         SqrtBox[
          SuperscriptBox["x2", "2"]], "<", "del"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x2", " ", "v2"}], "<", 
        RowBox[{"Eps", " ", 
         SqrtBox[
          SuperscriptBox["x2", "2"]]}]}], "||", 
       RowBox[{
        RowBox[{"x2", " ", "v2"}], "\[LessEqual]", "0"}]}], ")"}]}]}]}],
  StripOnInput->False,
  LineColor->RGBColor[0, 0, 1],
  FrontFaceColor->RGBColor[0, 0, 1],
  BackFaceColor->RGBColor[0, 0, 1],
  GraphicsColor->RGBColor[0, 0, 1],
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.9163097766239557`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"eaf8a407-273d-402e-acaa-d5a20d3a4699"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.01375`", ",", 
   RowBox[{"v2", "\[LessEqual]", "0"}]}], "}"}]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.91630977662774*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"a0903c4f-c719-4a4d-bb16-f6db9dd74063"],

Cell[BoxData[
 StyleBox[
  RowBox[{"{", 
   RowBox[{"15", ",", 
    RowBox[{
     RowBox[{"x1", "\[Equal]", "0"}], "&&", 
     RowBox[{"x2", ">", "0"}], "&&", 
     RowBox[{"x3", ">", "0"}], "&&", 
     RowBox[{"x4", "\[Equal]", "0"}], "&&", 
     RowBox[{"x5", "\[Equal]", "0"}], "&&", 
     RowBox[{"x6", "\[Equal]", "0"}]}]}], "}"}],
  StripOnInput->False,
  LineColor->RGBColor[1, 0, 0],
  FrontFaceColor->RGBColor[1, 0, 0],
  BackFaceColor->RGBColor[1, 0, 0],
  GraphicsColor->RGBColor[1, 0, 0],
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309776631365*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"94b4a091-717d-4111-b715-d89266a1cb81"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"Eps", ",", 
     RowBox[{"Eps", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"del", ",", 
      RowBox[{"del", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x2", ",", "x3"}], "}"}], ",", 
       RowBox[{
        RowBox[{"x2", ">", "0"}], "&&", 
        RowBox[{"x3", ">", "0"}], "&&", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["x2", "2"], "+", 
           SuperscriptBox["x3", "2"]}]], "<", "del"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x2", " ", "v2"}], "+", 
         RowBox[{"x3", " ", "v3"}]}], "<", 
        RowBox[{"Eps", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x2", "2"], "+", 
           SuperscriptBox["x3", "2"]}]]}]}], "||", 
       RowBox[{
        RowBox[{
         RowBox[{"x2", " ", "v2"}], "+", 
         RowBox[{"x3", " ", "v3"}]}], "\[LessEqual]", "0"}]}], ")"}]}]}]}],
  StripOnInput->False,
  LineColor->RGBColor[0, 0, 1],
  FrontFaceColor->RGBColor[0, 0, 1],
  BackFaceColor->RGBColor[0, 0, 1],
  GraphicsColor->RGBColor[0, 0, 1],
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309776635243*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"bfc73470-e852-4bef-96ce-9c6f36af52f0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.754768`", ",", 
   RowBox[{
    RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v2", "\[LessEqual]", "0"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309777132399*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"eab74531-1c4e-4edd-9484-0a30c93622c4"],

Cell[BoxData[
 StyleBox[
  RowBox[{"{", 
   RowBox[{"16", ",", 
    RowBox[{
     RowBox[{"x1", ">", "0"}], "&&", 
     RowBox[{"x2", "<", "0"}], "&&", 
     RowBox[{"x3", "\[Equal]", "0"}], "&&", 
     RowBox[{"x4", "\[LessEqual]", "0"}], "&&", 
     RowBox[{"x5", "\[Equal]", 
      SqrtBox[
       FractionBox[
        RowBox[{
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x4", "2"]}], 
        RowBox[{
         SuperscriptBox["x1", "2"], "+", 
         SuperscriptBox["x2", "2"]}]]]}], "&&", 
     RowBox[{"x6", "\[Equal]", 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["x4", "2"], "-", 
         SuperscriptBox["x5", "2"]}]]}]}]}]}], "}"}],
  StripOnInput->False,
  LineColor->RGBColor[1, 0, 0],
  FrontFaceColor->RGBColor[1, 0, 0],
  BackFaceColor->RGBColor[1, 0, 0],
  GraphicsColor->RGBColor[1, 0, 0],
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309777137537*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"eef0c7d6-d5b9-4300-b644-859146adcd4c"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"Eps", ",", 
     RowBox[{"Eps", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"del", ",", 
      RowBox[{"del", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x4"}], "}"}], ",", 
       RowBox[{
        RowBox[{"x1", ">", "0"}], "&&", 
        RowBox[{"x2", "<", "0"}], "&&", 
        RowBox[{"x4", "\[LessEqual]", "0"}], "&&", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["x4", "2"]}]}]], "<", "del"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"g1", " ", 
          SqrtBox[
           FractionBox[
            RowBox[{
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x4", "2"]}], 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox["x2", "2"]}]]]}], "-", 
         RowBox[{"g2", " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["x4", "2"], "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x4", "2"]}], 
             RowBox[{
              SuperscriptBox["x1", "2"], "+", 
              SuperscriptBox["x2", "2"]}]]}]]}], "+", 
         RowBox[{"x4", " ", "V"}], "+", 
         RowBox[{"x1", " ", "v1"}], "+", 
         RowBox[{"x2", " ", "v2"}]}], "<", 
        RowBox[{"Eps", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["x4", "2"]}]}]]}]}], "||", 
       RowBox[{
        RowBox[{
         RowBox[{"g1", " ", 
          SqrtBox[
           FractionBox[
            RowBox[{
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x4", "2"]}], 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox["x2", "2"]}]]]}], "-", 
         RowBox[{"g2", " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["x4", "2"], "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x4", "2"]}], 
             RowBox[{
              SuperscriptBox["x1", "2"], "+", 
              SuperscriptBox["x2", "2"]}]]}]]}], "+", 
         RowBox[{"x4", " ", "V"}], "+", 
         RowBox[{"x1", " ", "v1"}], "+", 
         RowBox[{"x2", " ", "v2"}]}], "\[LessEqual]", "0"}]}], ")"}]}]}]}],
  StripOnInput->False,
  LineColor->RGBColor[0, 0, 1],
  FrontFaceColor->RGBColor[0, 0, 1],
  BackFaceColor->RGBColor[0, 0, 1],
  GraphicsColor->RGBColor[0, 0, 1],
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309777142754*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"543f1f96-75bf-4dc9-944f-441274aa4877"],

Cell[BoxData["$Aborted"], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.91630977814806*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"98b36f76-d69b-4c92-817d-538bdf5d0665"],

Cell[BoxData[
 StyleBox[
  RowBox[{"{", 
   RowBox[{"17", ",", 
    RowBox[{
     RowBox[{"x1", ">", "0"}], "&&", 
     RowBox[{"x2", "<", "0"}], "&&", 
     RowBox[{"x3", ">", "0"}], "&&", 
     RowBox[{"x4", "\[Equal]", "0"}], "&&", 
     RowBox[{"x5", "\[Equal]", "0"}], "&&", 
     RowBox[{"x6", "\[Equal]", "0"}]}]}], "}"}],
  StripOnInput->False,
  LineColor->RGBColor[1, 0, 0],
  FrontFaceColor->RGBColor[1, 0, 0],
  BackFaceColor->RGBColor[1, 0, 0],
  GraphicsColor->RGBColor[1, 0, 0],
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309778152275*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"c44ca11b-db4d-41b4-886b-3593eba58dcb"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"Eps", ",", 
     RowBox[{"Eps", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"del", ",", 
      RowBox[{"del", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x3"}], "}"}], ",", 
       RowBox[{
        RowBox[{"x1", ">", "0"}], "&&", 
        RowBox[{"x2", "<", "0"}], "&&", 
        RowBox[{"x3", ">", "0"}], "&&", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"], "+", 
           SuperscriptBox["x3", "2"]}]], "<", "del"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x1", " ", "v1"}], "+", 
         RowBox[{"x2", " ", "v2"}], "+", 
         RowBox[{"x3", " ", "v3"}]}], "<", 
        RowBox[{"Eps", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"], "+", 
           SuperscriptBox["x3", "2"]}]]}]}], "||", 
       RowBox[{
        RowBox[{
         RowBox[{"x1", " ", "v1"}], "+", 
         RowBox[{"x2", " ", "v2"}], "+", 
         RowBox[{"x3", " ", "v3"}]}], "\[LessEqual]", "0"}]}], ")"}]}]}]}],
  StripOnInput->False,
  LineColor->RGBColor[0, 0, 1],
  FrontFaceColor->RGBColor[0, 0, 1],
  BackFaceColor->RGBColor[0, 0, 1],
  GraphicsColor->RGBColor[0, 0, 1],
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309778156822*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"ab8ada66-182d-4b15-a70c-e06cb493b01d"],

Cell[BoxData["$Aborted"], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.9163097791563883`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"72381100-49d4-48fe-ae9d-1c6a88fcec26"],

Cell[BoxData[
 StyleBox[
  RowBox[{"{", 
   RowBox[{"18", ",", 
    RowBox[{
     RowBox[{"x1", ">", "0"}], "&&", 
     RowBox[{"x2", "\[Equal]", "0"}], "&&", 
     RowBox[{"x3", "\[Equal]", "0"}], "&&", 
     RowBox[{"x4", "\[LessEqual]", "0"}], "&&", 
     RowBox[{"x5", "\[Equal]", 
      RowBox[{"-", "x4"}]}], "&&", 
     RowBox[{"x6", "\[Equal]", 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["x4", "2"], "-", 
         SuperscriptBox["x5", "2"]}]]}]}]}]}], "}"}],
  StripOnInput->False,
  LineColor->RGBColor[1, 0, 0],
  FrontFaceColor->RGBColor[1, 0, 0],
  BackFaceColor->RGBColor[1, 0, 0],
  GraphicsColor->RGBColor[1, 0, 0],
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309779160777*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"07c92ff8-4942-4649-93a7-55ce9327c823"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"Eps", ",", 
     RowBox[{"Eps", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"del", ",", 
      RowBox[{"del", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x4"}], "}"}], ",", 
       RowBox[{
        RowBox[{"x1", ">", "0"}], "&&", 
        RowBox[{"x4", "\[LessEqual]", "0"}], "&&", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["x4", "2"]}]}]], "<", "del"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "g1"}], " ", "x4"}], "+", 
         RowBox[{"x4", " ", "V"}], "+", 
         RowBox[{"x1", " ", "v1"}]}], "<", 
        RowBox[{"Eps", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["x4", "2"]}]}]]}]}], "||", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "g1"}], " ", "x4"}], "+", 
         RowBox[{"x4", " ", "V"}], "+", 
         RowBox[{"x1", " ", "v1"}]}], "\[LessEqual]", "0"}]}], ")"}]}]}]}],
  StripOnInput->False,
  LineColor->RGBColor[0, 0, 1],
  FrontFaceColor->RGBColor[0, 0, 1],
  BackFaceColor->RGBColor[0, 0, 1],
  GraphicsColor->RGBColor[0, 0, 1],
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309779165181*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"84def3ba-8a81-47fa-8e13-5fcc0b25cc80"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.794348`", ",", 
   RowBox[{
    RowBox[{"g1", "\[LessEqual]", "V"}], "&&", 
    RowBox[{"v1", "\[LessEqual]", "0"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309779952772*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"e596660b-a132-4abb-9ca5-560cd3f30bde"],

Cell[BoxData[
 StyleBox[
  RowBox[{"{", 
   RowBox[{"19", ",", 
    RowBox[{
     RowBox[{"x1", ">", "0"}], "&&", 
     RowBox[{"x2", "\[Equal]", "0"}], "&&", 
     RowBox[{"x3", ">", "0"}], "&&", 
     RowBox[{"x4", "\[Equal]", "0"}], "&&", 
     RowBox[{"x5", "\[Equal]", "0"}], "&&", 
     RowBox[{"x6", "\[Equal]", "0"}]}]}], "}"}],
  StripOnInput->False,
  LineColor->RGBColor[1, 0, 0],
  FrontFaceColor->RGBColor[1, 0, 0],
  BackFaceColor->RGBColor[1, 0, 0],
  GraphicsColor->RGBColor[1, 0, 0],
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309779956925*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"934f117a-4ff8-4307-a244-a0716996053e"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"Eps", ",", 
     RowBox[{"Eps", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"del", ",", 
      RowBox[{"del", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x3"}], "}"}], ",", 
       RowBox[{
        RowBox[{"x1", ">", "0"}], "&&", 
        RowBox[{"x3", ">", "0"}], "&&", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x3", "2"]}]], "<", "del"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x1", " ", "v1"}], "+", 
         RowBox[{"x3", " ", "v3"}]}], "<", 
        RowBox[{"Eps", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x3", "2"]}]]}]}], "||", 
       RowBox[{
        RowBox[{
         RowBox[{"x1", " ", "v1"}], "+", 
         RowBox[{"x3", " ", "v3"}]}], "\[LessEqual]", "0"}]}], ")"}]}]}]}],
  StripOnInput->False,
  LineColor->RGBColor[0, 0, 1],
  FrontFaceColor->RGBColor[0, 0, 1],
  BackFaceColor->RGBColor[0, 0, 1],
  GraphicsColor->RGBColor[0, 0, 1],
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309779961128*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"5cc35404-ec98-4b55-a722-d63f413f6558"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.531973`", ",", 
   RowBox[{
    RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v1", "\[LessEqual]", "0"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.9163097804891243`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"b49d0ffe-1c76-4c34-8620-3157f9fd5614"],

Cell[BoxData[
 StyleBox[
  RowBox[{"{", 
   RowBox[{"20", ",", 
    RowBox[{
     RowBox[{"x1", ">", "0"}], "&&", 
     RowBox[{"x2", ">", "0"}], "&&", 
     RowBox[{"x3", "\[Equal]", "0"}], "&&", 
     RowBox[{"x4", "<", "0"}], "&&", 
     RowBox[{"x5", "\[Equal]", 
      SqrtBox[
       FractionBox[
        RowBox[{
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x4", "2"]}], 
        RowBox[{
         SuperscriptBox["x1", "2"], "+", 
         SuperscriptBox["x2", "2"]}]]]}], "&&", 
     RowBox[{"x6", "\[Equal]", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["x4", "2"], "-", 
        SuperscriptBox["x5", "2"]}]]}]}]}], "}"}],
  StripOnInput->False,
  LineColor->RGBColor[1, 0, 0],
  FrontFaceColor->RGBColor[1, 0, 0],
  BackFaceColor->RGBColor[1, 0, 0],
  GraphicsColor->RGBColor[1, 0, 0],
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309780493483*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"5ff3f49d-ad26-47df-999f-ff3816467333"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"Eps", ",", 
     RowBox[{"Eps", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"del", ",", 
      RowBox[{"del", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x4"}], "}"}], ",", 
       RowBox[{
        RowBox[{"x1", ">", "0"}], "&&", 
        RowBox[{"x2", ">", "0"}], "&&", 
        RowBox[{"x4", "<", "0"}], "&&", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["x4", "2"]}]}]], "<", "del"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"g1", " ", 
          SqrtBox[
           FractionBox[
            RowBox[{
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x4", "2"]}], 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox["x2", "2"]}]]]}], "+", 
         RowBox[{"g2", " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["x4", "2"], "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x4", "2"]}], 
             RowBox[{
              SuperscriptBox["x1", "2"], "+", 
              SuperscriptBox["x2", "2"]}]]}]]}], "+", 
         RowBox[{"x4", " ", "V"}], "+", 
         RowBox[{"x1", " ", "v1"}], "+", 
         RowBox[{"x2", " ", "v2"}]}], "<", 
        RowBox[{"Eps", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["x4", "2"]}]}]]}]}], "||", 
       RowBox[{
        RowBox[{
         RowBox[{"g1", " ", 
          SqrtBox[
           FractionBox[
            RowBox[{
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x4", "2"]}], 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox["x2", "2"]}]]]}], "+", 
         RowBox[{"g2", " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["x4", "2"], "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x4", "2"]}], 
             RowBox[{
              SuperscriptBox["x1", "2"], "+", 
              SuperscriptBox["x2", "2"]}]]}]]}], "+", 
         RowBox[{"x4", " ", "V"}], "+", 
         RowBox[{"x1", " ", "v1"}], "+", 
         RowBox[{"x2", " ", "v2"}]}], "\[LessEqual]", "0"}]}], ")"}]}]}]}],
  StripOnInput->False,
  LineColor->RGBColor[0, 0, 1],
  FrontFaceColor->RGBColor[0, 0, 1],
  BackFaceColor->RGBColor[0, 0, 1],
  GraphicsColor->RGBColor[0, 0, 1],
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309780498448*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"4e3a10a8-b97e-43cb-896d-fdd680b12645"],

Cell[BoxData["$Aborted"], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.9163097815110483`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"c916e3ea-2f3c-482d-976b-e6f266ad9b54"],

Cell[BoxData[
 StyleBox[
  RowBox[{"{", 
   RowBox[{"21", ",", 
    RowBox[{
     RowBox[{"x1", ">", "0"}], "&&", 
     RowBox[{"x2", ">", "0"}], "&&", 
     RowBox[{"x3", "\[Equal]", "0"}], "&&", 
     RowBox[{"x4", "\[Equal]", "0"}], "&&", 
     RowBox[{"x5", "\[Equal]", "0"}], "&&", 
     RowBox[{"x6", "\[Equal]", "0"}]}]}], "}"}],
  StripOnInput->False,
  LineColor->RGBColor[1, 0, 0],
  FrontFaceColor->RGBColor[1, 0, 0],
  BackFaceColor->RGBColor[1, 0, 0],
  GraphicsColor->RGBColor[1, 0, 0],
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309781516404*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"4cb69bb1-f62d-49fa-aedd-931f5ddf8a1a"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"Eps", ",", 
     RowBox[{"Eps", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"del", ",", 
      RowBox[{"del", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2"}], "}"}], ",", 
       RowBox[{
        RowBox[{"x1", ">", "0"}], "&&", 
        RowBox[{"x2", ">", "0"}], "&&", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"]}]], "<", "del"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x1", " ", "v1"}], "+", 
         RowBox[{"x2", " ", "v2"}]}], "<", 
        RowBox[{"Eps", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"]}]]}]}], "||", 
       RowBox[{
        RowBox[{
         RowBox[{"x1", " ", "v1"}], "+", 
         RowBox[{"x2", " ", "v2"}]}], "\[LessEqual]", "0"}]}], ")"}]}]}]}],
  StripOnInput->False,
  LineColor->RGBColor[0, 0, 1],
  FrontFaceColor->RGBColor[0, 0, 1],
  BackFaceColor->RGBColor[0, 0, 1],
  GraphicsColor->RGBColor[0, 0, 1],
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309781520843*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"be5503e2-22a8-4bea-bd9b-770d31b4ef85"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.758715`", ",", 
   RowBox[{
    RowBox[{"v2", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v1", "\[LessEqual]", "0"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309782266096*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"21920776-0e3b-4b29-bfdf-e03b0e59ca18"],

Cell[BoxData[
 StyleBox[
  RowBox[{"{", 
   RowBox[{"22", ",", 
    RowBox[{
     RowBox[{"x1", ">", "0"}], "&&", 
     RowBox[{"x2", ">", "0"}], "&&", 
     RowBox[{"x3", ">", "0"}], "&&", 
     RowBox[{"x4", "\[Equal]", "0"}], "&&", 
     RowBox[{"x5", "\[Equal]", "0"}], "&&", 
     RowBox[{"x6", "\[Equal]", "0"}]}]}], "}"}],
  StripOnInput->False,
  LineColor->RGBColor[1, 0, 0],
  FrontFaceColor->RGBColor[1, 0, 0],
  BackFaceColor->RGBColor[1, 0, 0],
  GraphicsColor->RGBColor[1, 0, 0],
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309782270474*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"eb6dc501-7cc9-49cd-8e46-174c5f332a2a"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"Eps", ",", 
     RowBox[{"Eps", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"del", ",", 
      RowBox[{"del", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x3"}], "}"}], ",", 
       RowBox[{
        RowBox[{"x1", ">", "0"}], "&&", 
        RowBox[{"x2", ">", "0"}], "&&", 
        RowBox[{"x3", ">", "0"}], "&&", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"], "+", 
           SuperscriptBox["x3", "2"]}]], "<", "del"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x1", " ", "v1"}], "+", 
         RowBox[{"x2", " ", "v2"}], "+", 
         RowBox[{"x3", " ", "v3"}]}], "<", 
        RowBox[{"Eps", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"], "+", 
           SuperscriptBox["x3", "2"]}]]}]}], "||", 
       RowBox[{
        RowBox[{
         RowBox[{"x1", " ", "v1"}], "+", 
         RowBox[{"x2", " ", "v2"}], "+", 
         RowBox[{"x3", " ", "v3"}]}], "\[LessEqual]", "0"}]}], ")"}]}]}]}],
  StripOnInput->False,
  LineColor->RGBColor[0, 0, 1],
  FrontFaceColor->RGBColor[0, 0, 1],
  BackFaceColor->RGBColor[0, 0, 1],
  GraphicsColor->RGBColor[0, 0, 1],
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.916309782274823*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"418b6c73-9f83-403d-9d0b-5185c1401592"],

Cell[BoxData["$Aborted"], "Print",
 CellChangeTimes->{3.907578004811172*^9, 3.9144865732122*^9, 
  3.9163097832749987`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"9afa9aac-203d-4696-8c45-37e8ad35291f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["res"], "Input",
 CellChangeTimes->{{3.9067018715985403`*^9, 3.90670187186904*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"71772318-9185-4abc-ae8b-88e3856b1993"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"v2", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v1", "\[GreaterEqual]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v2", "\[GreaterEqual]", "0"}]}], ",", 
   RowBox[{"g1", "\[GreaterEqual]", 
    RowBox[{"-", "V"}]}], ",", 
   RowBox[{"g1", "\[LessEqual]", "V"}], ",", "True", ",", 
   RowBox[{"v3", "\[LessEqual]", "0"}], ",", 
   RowBox[{"v2", "\[LessEqual]", "0"}], ",", 
   RowBox[{
    RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v2", "\[LessEqual]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"g1", "\[LessEqual]", "V"}], "&&", 
    RowBox[{"v1", "\[LessEqual]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v1", "\[LessEqual]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"v2", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v1", "\[LessEqual]", "0"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9075780250799017`*^9, 3.916309785294372*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"cf7a3257-af82-43c2-aede-7ba72693f228"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Conditions", " ", "found", " ", "for", " ", "v", "*", "'", "s", " ", 
   "after", " ", "the", " ", "first", " ", 
   RowBox[{"run", "."}]}], " ", "*)"}]], "Input",ExpressionUUID->"acf738fb-\
ef09-4c64-9e75-59572913188c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"And", "@@", "res"}], "]"}]], "Input",
 CellChangeTimes->{{3.906701937458992*^9, 3.906701949232373*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"b57287b4-4ddc-4e1d-8121-938ee1a7757a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"g1", "+", "V"}], "\[GreaterEqual]", "0"}], "&&", 
  RowBox[{"v1", "\[Equal]", "0"}], "&&", 
  RowBox[{"v2", "\[Equal]", "0"}], "&&", 
  RowBox[{"g1", "\[LessEqual]", "V"}], "&&", 
  RowBox[{"v3", "\[LessEqual]", "0"}]}]], "Output",
 CellChangeTimes->{3.907578036768092*^9, 3.916309793984885*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"ed81bf09-bc56-481c-9c38-364478bdd1a1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Indices", " ", "of", " ", "cells", " ", "we", " ", 
   RowBox[{"couldn", "'"}], "t", " ", "finish", " ", "the", " ", 
   "calculations", " ", "of", " ", "after", " ", "the", " ", "first", " ", 
   RowBox[{"run", ":"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9163098297782583`*^9, 
  3.916309852524089*^9}},ExpressionUUID->"d783a1db-f8da-4687-a4aa-\
8a94118d5bee"],

Cell[CellGroupData[{

Cell[BoxData["ind"], "Input",
 CellChangeTimes->{{3.916309795995227*^9, 3.916309822710452*^9}, {
  3.916309854111391*^9, 3.916309854320899*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"f38ec728-25f3-4471-befb-847b2b3579c5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "9", ",", "13", ",", "16",
    ",", "17", ",", "20", ",", "22"}], "}"}]], "Output",
 CellChangeTimes->{3.91630985566636*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"bb3b406f-b058-45cb-ae8c-82e071884e2a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
There are some cases that are obviously solvable but Mathematica failed \
because it doesn\[CloseCurlyQuote]t simplify square roots fully:\
\>", "Subsection",
 CellChangeTimes->{{3.896241784177775*^9, 3.8962418286152487`*^9}, {
  3.896242007596118*^9, 3.896242012801958*^9}, {3.9075773659139643`*^9, 
  3.90757736592714*^9}, {3.9075777342213383`*^9, 3.907577734233962*^9}, {
  3.9144850687753143`*^9, 
  3.9144850766782312`*^9}},ExpressionUUID->"04b13f61-c5db-4a9a-a60c-\
93d9d8324114"],

Cell[CellGroupData[{

Cell["Case 6 done by hand", "Subsubsection",
 CellChangeTimes->{{3.8958047229646883`*^9, 
  3.895804725936117*^9}},ExpressionUUID->"9db2e091-832d-43df-878d-\
43ca675f5073"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"splt", "[", 
   RowBox[{"GphCADSim", "[", 
    RowBox[{"[", "6", "]"}], "]"}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"The", " ", "innermost", " ", "clause", " ", "has", " ", "x4"}], 
     "<=", "0"}], ",", " ", 
    RowBox[{
     RowBox[{
     "therefore", " ", "we", " ", "can", " ", "conclude", " ", "that", "  ", 
      SqrtBox[
       SuperscriptBox["x4", "2"]]}], " ", "==", " ", 
     RowBox[{"-", 
      RowBox[{"x4", "."}]}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.896241898350258*^9, 3.8962419441855793`*^9}, {
  3.907577365932166*^9, 3.9075773659358187`*^9}, {3.9075777342400093`*^9, 
  3.907577734244276*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"c849c60a-28bf-4d0b-ae25-3c9bcd3d69d6"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[ForAll]", 
   RowBox[{"Eps", ",", 
    RowBox[{"Eps", ">", "0"}]}]], 
  RowBox[{
   SubscriptBox["\[Exists]", 
    RowBox[{"del", ",", 
     RowBox[{"del", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[ForAll]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x2", ",", "x4"}], "}"}], ",", 
      RowBox[{
       RowBox[{"x2", "<", "0"}], "&&", 
       RowBox[{"x4", "\[LessEqual]", "0"}], "&&", 
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["x2", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x4", "2"]}]}]], "<", "del"}]}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "g2"}], " ", 
         SqrtBox[
          SuperscriptBox["x4", "2"]]}], "+", 
        RowBox[{"x4", " ", "V"}], "+", 
        RowBox[{"x2", " ", "v2"}]}], "<", 
       RowBox[{"Eps", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["x2", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x4", "2"]}]}]]}]}], "||", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "g2"}], " ", 
         SqrtBox[
          SuperscriptBox["x4", "2"]]}], "+", 
        RowBox[{"x4", " ", "V"}], "+", 
        RowBox[{"x2", " ", "v2"}]}], "\[LessEqual]", "0"}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.90757805164298*^9, 3.91630986036651*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"d8914249-4671-4aa8-8bd0-252e5daa8f04"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"Reduce", "[", 
   RowBox[{
    RowBox[{"splt", "[", 
     RowBox[{"GphCADSim", "[", 
      RowBox[{"[", "6", "]"}], "]"}], "]"}], "/.", 
    RowBox[{
     SqrtBox[
      SuperscriptBox["x4", "2"]], "->", 
     RowBox[{"-", "x4"}]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.895804688941811*^9, 3.8958047154379063`*^9}, {
  3.907577365954999*^9, 3.9075773659567966`*^9}, {3.907577734265339*^9, 
  3.907577734267416*^9}, {3.9075780742469473`*^9, 3.907578075660377*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"65f5e6f1-7db5-40d7-86c5-5c31bd3c2993"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.277284`", ",", 
   RowBox[{
    RowBox[{"V", "\[Element]", 
     TemplateBox[{},
      "Reals"]}], "&&", 
    RowBox[{"g2", "\[GreaterEqual]", 
     RowBox[{"-", "V"}]}], "&&", 
    RowBox[{"v2", "\[GreaterEqual]", "0"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.907578063268684*^9, 3.90757807679685*^9}, 
   3.916309864653658*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"27be8df4-b792-4990-a870-917b7630e1ba"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Delete", " ", "case", " ", "6", " ", "from", " ", "unsolx4ed", " ", 
   "cases"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.896244104489903*^9, 3.896244134345183*^9}, 
   3.90757736595989*^9, 
   3.9075777342701483`*^9},ExpressionUUID->"0a6b43fb-eb36-45a2-8094-\
4bfa0c2775ad"],

Cell[CellGroupData[{

Cell[BoxData["ind"], "Input",
 CellChangeTimes->{{3.89624409109068*^9, 3.89624409138035*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"7cb08944-c989-45e5-8a7b-c03a1f565354"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "9", ",", "13", ",", "16",
    ",", "17", ",", "20", ",", "22"}], "}"}]], "Output",
 CellChangeTimes->{
  3.896244092072575*^9, {3.896244142745151*^9, 3.896244159678255*^9}, 
   3.906702015908739*^9, 3.907578097586382*^9, 3.91630986724597*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"fdc7f43e-c587-4aa1-9c7b-c1708c7713b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ind", " ", "=", " ", 
  RowBox[{"Delete", "[", 
   RowBox[{"ind", ",", 
    RowBox[{"FirstPosition", "[", 
     RowBox[{"ind", ",", "6"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.896243786175241*^9, 3.8962438255710707`*^9}, {
  3.896243856412594*^9, 3.896243864698304*^9}, {3.896243915858828*^9, 
  3.896243957911344*^9}, {3.896243995552849*^9, 3.8962440895041113`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"2a76047f-7770-42d9-9489-eb17c2917c07"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "2", ",", "3", ",", "5", ",", "9", ",", "13", ",", "16", ",", 
   "17", ",", "20", ",", "22"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8962438651960583`*^9, 3.896243917612095*^9, {3.89624399989192*^9, 
   3.8962440197107563`*^9}, {3.896244081681765*^9, 3.896244099035233*^9}, {
   3.896244138946759*^9, 3.89624416126235*^9}, 3.906702016710841*^9, 
   3.907578100222705*^9, 3.9163098700368032`*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"26ad2240-aa6f-4dd3-80a4-02e673ce1708"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["ind"], "Input",
 CellChangeTimes->{{3.89624415575458*^9, 3.896244166746908*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"1deda79e-0cd7-442e-aae9-05a1e85d7438"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "2", ",", "3", ",", "5", ",", "9", ",", "13", ",", "16", ",", 
   "17", ",", "20", ",", "22"}], "}"}]], "Output",
 CellChangeTimes->{{3.896244157333868*^9, 3.896244167737767*^9}, 
   3.906702018309064*^9, 3.907578103581862*^9, 3.916309871582622*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"2a39b034-ff54-42a6-97c8-4c1c33f39267"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Case 13 done by hand", "Subsubsection",
 CellChangeTimes->{{3.895804735914956*^9, 
  3.895804738693519*^9}},ExpressionUUID->"5c386907-bad2-48cf-b5e9-\
b103ee15c014"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"splt", "[", 
   RowBox[{"GphCADSim", "[", 
    RowBox[{"[", "13", "]"}], "]"}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"The", " ", "innermost", " ", "clause", " ", "has", " ", "x4"}], 
     "<", "0"}], ",", " ", 
    RowBox[{
     RowBox[{
     "therefore", " ", "we", " ", "can", " ", "conclude", " ", "that", "  ", 
      SqrtBox[
       SuperscriptBox["x4", "2"]]}], " ", "==", " ", 
     RowBox[{"-", 
      RowBox[{"x4", "."}]}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.8958047464904957`*^9, 3.895804746628132*^9}, {
  3.896242116065576*^9, 3.896242120374674*^9}, {3.9075773659625874`*^9, 
  3.9075773659660797`*^9}, {3.907577734272449*^9, 3.907577734276503*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"f23ddaac-9470-4f06-bd53-e20428aa98cc"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[ForAll]", 
   RowBox[{"Eps", ",", 
    RowBox[{"Eps", ">", "0"}]}]], 
  RowBox[{
   SubscriptBox["\[Exists]", 
    RowBox[{"del", ",", 
     RowBox[{"del", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[ForAll]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x2", ",", "x4"}], "}"}], ",", 
      RowBox[{
       RowBox[{"x2", ">", "0"}], "&&", 
       RowBox[{"x4", "<", "0"}], "&&", 
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["x2", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x4", "2"]}]}]], "<", "del"}]}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"g2", " ", 
         SqrtBox[
          SuperscriptBox["x4", "2"]]}], "+", 
        RowBox[{"x4", " ", "V"}], "+", 
        RowBox[{"x2", " ", "v2"}]}], "<", 
       RowBox[{"Eps", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["x2", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x4", "2"]}]}]]}]}], "||", 
      RowBox[{
       RowBox[{
        RowBox[{"g2", " ", 
         SqrtBox[
          SuperscriptBox["x4", "2"]]}], "+", 
        RowBox[{"x4", " ", "V"}], "+", 
        RowBox[{"x2", " ", "v2"}]}], "\[LessEqual]", "0"}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.907578122358588*^9, 3.9163098739681168`*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"2358adcb-167d-4468-9d79-77844f3602f0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"Reduce", "[", 
   RowBox[{
    RowBox[{"splt", "[", 
     RowBox[{"GphCADSim", "[", 
      RowBox[{"[", "13", "]"}], "]"}], "]"}], "/.", 
    RowBox[{
     SqrtBox[
      SuperscriptBox["x4", "2"]], "->", 
     RowBox[{"-", "x4"}]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.895804751606221*^9, 3.8958047517679367`*^9}, {
  3.907577365985128*^9, 3.907577365986958*^9}, {3.9075777342970343`*^9, 
  3.907577734299089*^9}, {3.907578128646194*^9, 3.907578129912108*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"a0458e22-8d1e-4467-96df-2d27b26e1bcb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.142711`", ",", 
   RowBox[{
    RowBox[{"V", "\[Element]", 
     TemplateBox[{},
      "Reals"]}], "&&", 
    RowBox[{"g2", "\[LessEqual]", "V"}], "&&", 
    RowBox[{"v2", "\[LessEqual]", "0"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.907578130919959*^9, 3.916309876866632*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"9d60328c-349a-4412-b6f0-8b80179b6570"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Delete", " ", "case", " ", "13", " ", "from", " ", "unsolx4ed", " ", 
   "cases"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.896244104489903*^9, 3.896244134345183*^9}, {
   3.896244182075453*^9, 3.896244182407071*^9}, 3.907577365989668*^9, 
   3.907577734301684*^9},ExpressionUUID->"9ef5e455-aa3b-4582-b83d-\
ab0afe33783a"],

Cell[CellGroupData[{

Cell[BoxData["ind"], "Input",
 CellChangeTimes->{{3.89624409109068*^9, 3.89624409138035*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"7f4a5c17-e497-4a7b-a6a7-7574db5c0544"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "2", ",", "3", ",", "5", ",", "9", ",", "13", ",", "16", ",", 
   "17", ",", "20", ",", "22"}], "}"}]], "Output",
 CellChangeTimes->{
  3.896244092072575*^9, {3.896244142745151*^9, 3.896244186320524*^9}, 
   3.906702054238097*^9, 3.907578139577908*^9, 3.9163098778069763`*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"61921a4c-9926-40cc-ac34-b7c8f0c9402f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ind", " ", "=", " ", 
  RowBox[{"Delete", "[", 
   RowBox[{"ind", ",", 
    RowBox[{"FirstPosition", "[", 
     RowBox[{"ind", ",", "13"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.896243786175241*^9, 3.8962438255710707`*^9}, {
  3.896243856412594*^9, 3.896243864698304*^9}, {3.896243915858828*^9, 
  3.896243957911344*^9}, {3.896243995552849*^9, 3.8962440895041113`*^9}, {
  3.896244184243623*^9, 3.896244184379794*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"1b02b0d5-774a-4666-882c-e898e7fb68e2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "2", ",", "3", ",", "5", ",", "9", ",", "16", ",", "17", ",", 
   "20", ",", "22"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8962438651960583`*^9, 3.896243917612095*^9, {3.89624399989192*^9, 
   3.8962440197107563`*^9}, {3.896244081681765*^9, 3.896244099035233*^9}, {
   3.896244138946759*^9, 3.896244187705324*^9}, 3.90670205521117*^9, 
   3.9075781403323727`*^9, 3.9163098788039618`*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"15b96e45-8674-47e4-8cc0-cecbecde692d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["ind"], "Input",
 CellChangeTimes->{{3.89624415575458*^9, 3.896244166746908*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"71d9d97a-31b5-48ab-8f2d-c8c79377df9f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "2", ",", "3", ",", "5", ",", "9", ",", "16", ",", "17", ",", 
   "20", ",", "22"}], "}"}]], "Output",
 CellChangeTimes->{{3.896244157333868*^9, 3.896244189368326*^9}, 
   3.9067020560825872`*^9, 3.907578141082786*^9, 3.916309880791621*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"adc84e84-53fc-4078-99c3-517a832a365f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Add the hand solved conditions to the pool of conditions on the normal cone \
N_C\
\>", "Subsubsection",
 CellChangeTimes->{{3.896242021787641*^9, 3.8962420446711597`*^9}, {
   3.896242199801908*^9, 3.8962422104649754`*^9}, {3.8962788990298567`*^9, 
   3.89627890185695*^9}, 3.907577366013001*^9, 3.9075777343279457`*^9, {
   3.91448505085903*^9, 
   3.9144850591203527`*^9}},ExpressionUUID->"beeacb51-2399-47f6-90ab-\
04e7de88473c"],

Cell[CellGroupData[{

Cell[BoxData["res"], "Input",
 CellChangeTimes->{{3.895820931846574*^9, 3.89582093206275*^9}, {
  3.896243620317972*^9, 3.896243627356608*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"4b5d3b5a-5f48-4597-8b03-2b815fb2d09e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"v2", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v1", "\[GreaterEqual]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v2", "\[GreaterEqual]", "0"}]}], ",", 
   RowBox[{"g1", "\[GreaterEqual]", 
    RowBox[{"-", "V"}]}], ",", 
   RowBox[{"g1", "\[LessEqual]", "V"}], ",", "True", ",", 
   RowBox[{"v3", "\[LessEqual]", "0"}], ",", 
   RowBox[{"v2", "\[LessEqual]", "0"}], ",", 
   RowBox[{
    RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v2", "\[LessEqual]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"g1", "\[LessEqual]", "V"}], "&&", 
    RowBox[{"v1", "\[LessEqual]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v1", "\[LessEqual]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"v2", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v1", "\[LessEqual]", "0"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.907578144832644*^9, 3.916309883611446*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"6b341a55-cc2b-4983-949d-c9c7074bcd53"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"res", ",", 
    RowBox[{
     RowBox[{"g2", "\[Element]", 
      TemplateBox[{},
       "Reals"]}], "&&", 
     RowBox[{"V", "\[GreaterEqual]", 
      RowBox[{"-", "g2"}]}], "&&", 
     RowBox[{"v2", "\[GreaterEqual]", "0"}]}]}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "add", " ", "solution", " ", "of", " ", "case", " ", "6", " ", "to", " ", 
    "the", " ", "pool"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.8958047842556267`*^9, 3.895804808102606*^9}, {
   3.895805031952792*^9, 3.895805056641387*^9}, {3.896242835141555*^9, 
   3.896242836250005*^9}, {3.896244202475581*^9, 3.89624421147587*^9}, 
   3.907577499741458*^9, {3.907577546832829*^9, 3.907577573072137*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"013ccdb6-b169-475f-87cb-06544a21b258"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"v2", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v1", "\[GreaterEqual]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v2", "\[GreaterEqual]", "0"}]}], ",", 
   RowBox[{"g1", "\[GreaterEqual]", 
    RowBox[{"-", "V"}]}], ",", 
   RowBox[{"g1", "\[LessEqual]", "V"}], ",", "True", ",", 
   RowBox[{"v3", "\[LessEqual]", "0"}], ",", 
   RowBox[{"v2", "\[LessEqual]", "0"}], ",", 
   RowBox[{
    RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v2", "\[LessEqual]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"g1", "\[LessEqual]", "V"}], "&&", 
    RowBox[{"v1", "\[LessEqual]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v1", "\[LessEqual]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"v2", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v1", "\[LessEqual]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"g2", "\[Element]", 
     TemplateBox[{},
      "Reals"]}], "&&", 
    RowBox[{"V", "\[GreaterEqual]", 
     RowBox[{"-", "g2"}]}], "&&", 
    RowBox[{"v2", "\[GreaterEqual]", "0"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.907578158115101*^9, 3.9163098846667*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"a27ae117-0668-44ef-b9cc-76bdfa7af8cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"res", ",", 
    RowBox[{
     RowBox[{"g2", "\[Element]", 
      TemplateBox[{},
       "Reals"]}], "&&", 
     RowBox[{"V", "\[GreaterEqual]", "g2"}], "&&", 
     RowBox[{"v2", "\[LessEqual]", "0"}]}]}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "add", " ", "solution", " ", "of", " ", "case", " ", "13", " ", "to", " ", 
    "the", " ", "pool"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{
  3.895805072401115*^9, {3.8962442151666393`*^9, 3.896244217795187*^9}, 
   3.9075774997561007`*^9, {3.907577546843088*^9, 3.907577573081605*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"31a60327-8b1a-4efe-a20f-97245bdd9118"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"v2", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v1", "\[GreaterEqual]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v2", "\[GreaterEqual]", "0"}]}], ",", 
   RowBox[{"g1", "\[GreaterEqual]", 
    RowBox[{"-", "V"}]}], ",", 
   RowBox[{"g1", "\[LessEqual]", "V"}], ",", "True", ",", 
   RowBox[{"v3", "\[LessEqual]", "0"}], ",", 
   RowBox[{"v2", "\[LessEqual]", "0"}], ",", 
   RowBox[{
    RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v2", "\[LessEqual]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"g1", "\[LessEqual]", "V"}], "&&", 
    RowBox[{"v1", "\[LessEqual]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v1", "\[LessEqual]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"v2", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v1", "\[LessEqual]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"g2", "\[Element]", 
     TemplateBox[{},
      "Reals"]}], "&&", 
    RowBox[{"V", "\[GreaterEqual]", 
     RowBox[{"-", "g2"}]}], "&&", 
    RowBox[{"v2", "\[GreaterEqual]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"g2", "\[Element]", 
     TemplateBox[{},
      "Reals"]}], "&&", 
    RowBox[{"V", "\[GreaterEqual]", "g2"}], "&&", 
    RowBox[{"v2", "\[LessEqual]", "0"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.907578165294744*^9, 3.916309885667796*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"73261318-ab33-49bf-b61c-cc9d7da22cef"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Conditions", " ", "on", " ", "v", "*", "'", "s", " ", "after", " ", 
   "resolving", " ", "the", " ", "two", " ", "cells", " ", "by", " ", 
   RowBox[{"hand", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.916309891952228*^9, 
  3.916309913245871*^9}},ExpressionUUID->"e3432071-20e0-487a-b162-\
57fd07c2708d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"And", "@@", "res"}], "]"}]], "Input",
 CellChangeTimes->{{3.906702068037949*^9, 3.9067020750201273`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"24491389-dfa6-4f6d-a317-ddc84f319969"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g2", "\[Element]", 
   TemplateBox[{},
    "Reals"]}], "&&", 
  RowBox[{
   RowBox[{"g1", "+", "V"}], "\[GreaterEqual]", "0"}], "&&", 
  RowBox[{
   RowBox[{"g2", "+", "V"}], "\[GreaterEqual]", "0"}], "&&", 
  RowBox[{"g2", "\[LessEqual]", "V"}], "&&", 
  RowBox[{"v1", "\[Equal]", "0"}], "&&", 
  RowBox[{"v2", "\[Equal]", "0"}], "&&", 
  RowBox[{"g1", "\[LessEqual]", "V"}], "&&", 
  RowBox[{"v3", "\[LessEqual]", "0"}]}]], "Output",
 CellChangeTimes->{3.907578167404373*^9, 3.916309890033018*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"e4f4bf11-7bd4-4395-8adc-7fed5ab3a689"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Update N_i (i.e. CAD of the overestimates of the normal cone for gph(Q) )\
\>", "Subsection",
 CellChangeTimes->{{3.896242260702731*^9, 3.896242292041862*^9}, {
   3.8962522880776176`*^9, 3.896252313857353*^9}, 3.907577366026958*^9, 
   3.907577734344697*^9, {3.907578222048976*^9, 
   3.9075782227493067`*^9}},ExpressionUUID->"52f6de75-1531-4172-a59d-\
28bfae1f9c69"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ni", "=", 
  RowBox[{"CylindricalDecomposition", "[", 
   RowBox[{
    RowBox[{"And", "@@", "res"}], ",", 
    RowBox[{"{", 
     RowBox[{"v1", ",", "v2", ",", "v3", ",", "V", ",", "g1", ",", "g2"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.895805859589883*^9, 3.895805924675516*^9}, {
   3.8958170340783043`*^9, 3.895817034481778*^9}, {3.896242306839588*^9, 
   3.896242307050151*^9}, {3.896242363539753*^9, 3.896242394337731*^9}, 
   3.907577455110023*^9, {3.907577499774705*^9, 3.9075775730993958`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"8b1c9ffc-de4d-4934-8831-ae0d994fac45"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v1", "\[Equal]", "0"}], "&&", 
  RowBox[{"v2", "\[Equal]", "0"}], "&&", 
  RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"V", "\[Equal]", "0"}], "&&", 
      RowBox[{"g1", "\[Equal]", "0"}], "&&", 
      RowBox[{"g2", "\[Equal]", "0"}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"V", ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"-", "V"}], "\[LessEqual]", "g1", "\[LessEqual]", "V"}], "&&", 
      
      RowBox[{
       RowBox[{"-", "V"}], "\[LessEqual]", "g2", "\[LessEqual]", "V"}]}], 
     ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.907578199928088*^9, 3.9075782420570107`*^9, 
  3.9075782990574102`*^9, 3.916309920048489*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"b2d6560c-aae7-4d34-a382-02368af43c0c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "semialgebraic", " ", "description", " ", "above", " ", "is", 
   " ", "the", " ", "same", " ", "as", " ", "the", " ", 
   RowBox[{"following", ":"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8962424075172253`*^9, 3.896242444947508*^9}, 
   3.907577366031464*^9, 3.9075777343506193`*^9, {3.907578217438019*^9, 
   3.907578218171171*^9}},ExpressionUUID->"ad60a839-e087-4535-bec6-\
fb9e4a6807c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ni", "=", " ", 
   RowBox[{
    RowBox[{"v1", "\[Equal]", "0"}], "&&", 
    RowBox[{"v2", "\[Equal]", "0"}], "&&", 
    RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"V", ">=", "0"}], "&&", 
    RowBox[{
     RowBox[{"-", "V"}], "\[LessEqual]", "g1", "\[LessEqual]", "V"}], "&&", 
    RowBox[{
     RowBox[{"-", "V"}], "\[LessEqual]", "g2", "\[LessEqual]", "V"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8958214963275423`*^9, 3.895821502427472*^9}, {
   3.896242452488476*^9, 3.8962424611686077`*^9}, 3.907577455117058*^9, {
   3.907577499778664*^9, 3.907577573105597*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"430f6a2a-f456-415e-be93-e2bb2245b7a1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
We learned that v1 == v2 == 0   in Ni. Therefore, we can use these \
substitutions and attempt QE on the previously  failed cells :\
\>", "Subsection",
 CellChangeTimes->{{3.896242506024991*^9, 3.896242562685535*^9}, 
   3.89627887628417*^9, 3.9075773660495377`*^9, 3.907577455125115*^9, 
   3.907577499787303*^9, 3.907577734360499*^9, {3.907578312499464*^9, 
   3.907578312911674*^9}},ExpressionUUID->"42ad7318-0c25-4cf7-9951-\
44678c900218"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ind", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"unsolved", " ", "cases", " ", "of", " ", "GphCADSim"}], " ", "-",
     " ", 
    RowBox[{"the", " ", "DNF", " ", "CAD", " ", "of", " ", "the", " ", 
     RowBox[{"graph", "."}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.896242965861601*^9, 3.896242966075026*^9}, {
   3.896244234557465*^9, 3.896244256172058*^9}, 3.90757736605409*^9, 
   3.907577734365954*^9, {3.916309929814845*^9, 3.916309930847546*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"86d65c76-6838-4b1b-a16c-3a062e2bdb16"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "2", ",", "3", ",", "5", ",", "9", ",", "16", ",", "17", ",", 
   "20", ",", "22"}], "}"}]], "Output",
 CellChangeTimes->{3.896242966787465*^9, 3.896244230006905*^9, 
  3.906702262958927*^9, 3.9075783037672586`*^9, 3.916309933646448*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"b0d54e9b-06b0-4503-8883-63cdf8f3b340"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Run", " ", "QE", " ", "on", " ", "the", " ", "unsolved", " ", "cases", 
    " ", "with", " ", "the", " ", "extra", " ", "knowledge", " ", "that", " ",
     "v1"}], "==", "v2", "==", "0."}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.896244264340214*^9, 3.896244284410185*^9}, 
   3.9075773660563583`*^9, 3.907577455132059*^9, 3.907577499792894*^9, 
   3.9075777343682747`*^9, {3.916309981408929*^9, 
   3.916309982098804*^9}},ExpressionUUID->"39e3f6a2-9edf-47ca-a049-\
246ed9c32a9a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"T", " ", "=", " ", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ind2", "=", 
    RowBox[{"{", "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"List", " ", "of", " ", "unsolved", " ", "cases"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"tres", "=", "$Aborted"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ind", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{"GphCADSim", "[", 
          RowBox[{"[", 
           RowBox[{"ind", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
       "Red"}], "]"}], "]"}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
     "Prints", " ", "the", " ", "index", " ", "and", " ", "the", " ", 
      "description", " ", "of", " ", "the", " ", "combined", " ", "cell"}], 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"splt", "[", 
          RowBox[{"GphCADSim", "[", 
           RowBox[{"[", 
            RowBox[{"ind", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"v1", "->", "0"}], ",", 
           RowBox[{"v2", "->", "0"}]}], "}"}]}], "]"}], ",", "Blue"}], "]"}], 
     "]"}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
     "Prints", " ", "the", " ", "Normal", " ", "cone", " ", "definition", " ",
       "structure", " ", "QE", " ", "needs", " ", "to", " ", "solve"}], 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"Here", " ", "we", " ", "impose", " ", "v1"}], "==", "v2", "==", 
      RowBox[{"0", " ", "too"}]}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"TimeConstrained", "[", 
      RowBox[{
       RowBox[{"Timing", "[", 
        RowBox[{"tres", "=", 
         RowBox[{"Resolve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"splt", "[", 
             RowBox[{"GphCADSim", "[", 
              RowBox[{"[", 
               RowBox[{"ind", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"v1", "->", "0"}], ",", 
              RowBox[{"v2", "->", "0"}]}], "}"}]}], ",", "Reals"}], "]"}]}], 
        "]"}], ",", "T"}], "]"}], "]"}], ";", " ", 
    RowBox[{"(*", 
     RowBox[{
     "Tries", " ", "QE", " ", "and", " ", "prints", " ", "the", " ", 
      "outcome"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"tres", "=!=", " ", "$Aborted"}], ",", " ", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"res", ",", "tres"}], "]"}], ",", " ", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"ind2", ",", " ", 
        RowBox[{"ind", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}]}], " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "If", " ", "the", " ", "calculation", " ", "yielded", " ", "a", " ", 
      "solution"}], ",", " ", 
     RowBox[{"records", " ", "this", " ", "in", " ", "res"}], ",", " ", 
     RowBox[{
     "add", " ", "indices", " ", "of", " ", "failed", " ", "cells", " ", "to",
       " ", "ind2"}]}], "*)"}], "\[IndentingNewLine]", ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", "ind", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8962427023437223`*^9, 3.896242753140818*^9}, {
   3.89624285566523*^9, 3.8962428565232887`*^9}, {3.896242916198812*^9, 
   3.896242953771737*^9}, {3.8962443554885607`*^9, 3.896244378913376*^9}, 
   3.8962445748060417`*^9, {3.896278862169846*^9, 3.896278871230791*^9}, {
   3.8964264861204576`*^9, 3.89642648965452*^9}, {3.907577366060347*^9, 
   3.907577366066307*^9}, {3.907577455135483*^9, 3.9075774551385107`*^9}, {
   3.907577499796294*^9, 3.907577499799323*^9}, {3.9075777343722277`*^9, 
   3.907577734378907*^9}, {3.907578320343421*^9, 3.9075783206302156`*^9}, {
   3.9163099386003523`*^9, 3.916310001920927*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"5056310b-4275-4b25-a277-9d7cb649683b"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"{", 
   RowBox[{"1", ",", 
    RowBox[{
     RowBox[{"x1", "<", "0"}], "&&", 
     RowBox[{"x2", "\[LessEqual]", "0"}], "&&", 
     RowBox[{"x3", "\[Equal]", "0"}], "&&", 
     RowBox[{"x4", "\[LessEqual]", "0"}], "&&", 
     RowBox[{"x5", "\[Equal]", 
      RowBox[{"-", 
       SqrtBox[
        FractionBox[
         RowBox[{
          SuperscriptBox["x1", "2"], " ", 
          SuperscriptBox["x4", "2"]}], 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox["x2", "2"]}]]]}]}], "&&", 
     RowBox[{"x6", "\[Equal]", 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["x4", "2"], "-", 
         SuperscriptBox["x5", "2"]}]]}]}]}]}], "}"}],
  StripOnInput->False,
  LineColor->RGBColor[1, 0, 0],
  FrontFaceColor->RGBColor[1, 0, 0],
  BackFaceColor->RGBColor[1, 0, 0],
  GraphicsColor->RGBColor[1, 0, 0],
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.9075783506634912`*^9, 3.916310008499526*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"376c560a-32cf-4c55-b780-66f8c433f14c"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"Eps", ",", 
     RowBox[{"Eps", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"del", ",", 
      RowBox[{"del", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x4"}], "}"}], ",", 
       RowBox[{
        RowBox[{"x1", "<", "0"}], "&&", 
        RowBox[{"x2", "\[LessEqual]", "0"}], "&&", 
        RowBox[{"x4", "\[LessEqual]", "0"}], "&&", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["x4", "2"]}]}]], "<", "del"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "g1"}], " ", 
          SqrtBox[
           FractionBox[
            RowBox[{
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x4", "2"]}], 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox["x2", "2"]}]]]}], "-", 
         RowBox[{"g2", " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["x4", "2"], "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x4", "2"]}], 
             RowBox[{
              SuperscriptBox["x1", "2"], "+", 
              SuperscriptBox["x2", "2"]}]]}]]}], "+", 
         RowBox[{"x4", " ", "V"}]}], "<", 
        RowBox[{"Eps", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["x4", "2"]}]}]]}]}], "||", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "g1"}], " ", 
          SqrtBox[
           FractionBox[
            RowBox[{
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x4", "2"]}], 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox["x2", "2"]}]]]}], "-", 
         RowBox[{"g2", " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["x4", "2"], "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x4", "2"]}], 
             RowBox[{
              SuperscriptBox["x1", "2"], "+", 
              SuperscriptBox["x2", "2"]}]]}]]}], "+", 
         RowBox[{"x4", " ", "V"}]}], "\[LessEqual]", "0"}]}], ")"}]}]}]}],
  StripOnInput->False,
  LineColor->RGBColor[0, 0, 1],
  FrontFaceColor->RGBColor[0, 0, 1],
  BackFaceColor->RGBColor[0, 0, 1],
  GraphicsColor->RGBColor[0, 0, 1],
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.9075783506634912`*^9, 3.916310008564681*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"19734427-f403-4838-9b11-43cab7aaad49"],

Cell[BoxData["$Aborted"], "Print",
 CellChangeTimes->{3.9075783506634912`*^9, 3.9163100094791307`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"e5963674-a9a8-474e-b176-c7bed24bb6f4"],

Cell[BoxData[
 StyleBox[
  RowBox[{"{", 
   RowBox[{"2", ",", 
    RowBox[{
     RowBox[{"x1", "<", "0"}], "&&", 
     RowBox[{"x2", "\[LessEqual]", "0"}], "&&", 
     RowBox[{"x3", ">", "0"}], "&&", 
     RowBox[{"x4", "\[Equal]", "0"}], "&&", 
     RowBox[{"x5", "\[Equal]", "0"}], "&&", 
     RowBox[{"x6", "\[Equal]", "0"}]}]}], "}"}],
  StripOnInput->False,
  LineColor->RGBColor[1, 0, 0],
  FrontFaceColor->RGBColor[1, 0, 0],
  BackFaceColor->RGBColor[1, 0, 0],
  GraphicsColor->RGBColor[1, 0, 0],
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.9075783506634912`*^9, 3.91631000948367*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"52b45672-0136-4255-aab5-c99a57a6d98f"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"Eps", ",", 
     RowBox[{"Eps", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"del", ",", 
      RowBox[{"del", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x3"}], "}"}], ",", 
       RowBox[{
        RowBox[{"x1", "<", "0"}], "&&", 
        RowBox[{"x2", "\[LessEqual]", "0"}], "&&", 
        RowBox[{"x3", ">", "0"}], "&&", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"], "+", 
           SuperscriptBox["x3", "2"]}]], "<", "del"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x3", " ", "v3"}], "<", 
        RowBox[{"Eps", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"], "+", 
           SuperscriptBox["x3", "2"]}]]}]}], "||", 
       RowBox[{
        RowBox[{"x3", " ", "v3"}], "\[LessEqual]", "0"}]}], ")"}]}]}]}],
  StripOnInput->False,
  LineColor->RGBColor[0, 0, 1],
  FrontFaceColor->RGBColor[0, 0, 1],
  BackFaceColor->RGBColor[0, 0, 1],
  GraphicsColor->RGBColor[0, 0, 1],
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.9075783506634912`*^9, 3.916310009487817*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"77704ce7-89bf-4a00-9811-6be9e03ed512"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.038425`", ",", 
   RowBox[{"v3", "\[LessEqual]", "0"}]}], "}"}]], "Print",
 CellChangeTimes->{3.9075783506634912`*^9, 3.916310009535182*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"46618590-85a6-4e6c-82c2-099c044ca167"],

Cell[BoxData[
 StyleBox[
  RowBox[{"{", 
   RowBox[{"3", ",", 
    RowBox[{
     RowBox[{"x1", "<", "0"}], "&&", 
     RowBox[{"x2", ">", "0"}], "&&", 
     RowBox[{"x3", "\[Equal]", "0"}], "&&", 
     RowBox[{"x4", "<", "0"}], "&&", 
     RowBox[{"x5", "\[Equal]", 
      RowBox[{"-", 
       SqrtBox[
        FractionBox[
         RowBox[{
          SuperscriptBox["x1", "2"], " ", 
          SuperscriptBox["x4", "2"]}], 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox["x2", "2"]}]]]}]}], "&&", 
     RowBox[{"x6", "\[Equal]", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["x4", "2"], "-", 
        SuperscriptBox["x5", "2"]}]]}]}]}], "}"}],
  StripOnInput->False,
  LineColor->RGBColor[1, 0, 0],
  FrontFaceColor->RGBColor[1, 0, 0],
  BackFaceColor->RGBColor[1, 0, 0],
  GraphicsColor->RGBColor[1, 0, 0],
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.9075783506634912`*^9, 3.916310009569746*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"bfdc17a6-6885-40bc-9413-1555f3bbba82"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"Eps", ",", 
     RowBox[{"Eps", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"del", ",", 
      RowBox[{"del", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x4"}], "}"}], ",", 
       RowBox[{
        RowBox[{"x1", "<", "0"}], "&&", 
        RowBox[{"x2", ">", "0"}], "&&", 
        RowBox[{"x4", "<", "0"}], "&&", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["x4", "2"]}]}]], "<", "del"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "g1"}], " ", 
          SqrtBox[
           FractionBox[
            RowBox[{
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x4", "2"]}], 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox["x2", "2"]}]]]}], "+", 
         RowBox[{"g2", " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["x4", "2"], "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x4", "2"]}], 
             RowBox[{
              SuperscriptBox["x1", "2"], "+", 
              SuperscriptBox["x2", "2"]}]]}]]}], "+", 
         RowBox[{"x4", " ", "V"}]}], "<", 
        RowBox[{"Eps", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["x4", "2"]}]}]]}]}], "||", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "g1"}], " ", 
          SqrtBox[
           FractionBox[
            RowBox[{
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x4", "2"]}], 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox["x2", "2"]}]]]}], "+", 
         RowBox[{"g2", " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["x4", "2"], "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x4", "2"]}], 
             RowBox[{
              SuperscriptBox["x1", "2"], "+", 
              SuperscriptBox["x2", "2"]}]]}]]}], "+", 
         RowBox[{"x4", " ", "V"}]}], "\[LessEqual]", "0"}]}], ")"}]}]}]}],
  StripOnInput->False,
  LineColor->RGBColor[0, 0, 1],
  FrontFaceColor->RGBColor[0, 0, 1],
  BackFaceColor->RGBColor[0, 0, 1],
  GraphicsColor->RGBColor[0, 0, 1],
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.9075783506634912`*^9, 3.916310009578965*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"052adf30-c444-4d4c-8f94-2700991d19fd"],

Cell[BoxData["$Aborted"], "Print",
 CellChangeTimes->{3.9075783506634912`*^9, 3.916310010539537*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"51f6f6ab-06f4-4871-9eaf-9ce767d04bd1"],

Cell[BoxData[
 StyleBox[
  RowBox[{"{", 
   RowBox[{"5", ",", 
    RowBox[{
     RowBox[{"x1", "<", "0"}], "&&", 
     RowBox[{"x2", ">", "0"}], "&&", 
     RowBox[{"x3", ">", "0"}], "&&", 
     RowBox[{"x4", "\[Equal]", "0"}], "&&", 
     RowBox[{"x5", "\[Equal]", "0"}], "&&", 
     RowBox[{"x6", "\[Equal]", "0"}]}]}], "}"}],
  StripOnInput->False,
  LineColor->RGBColor[1, 0, 0],
  FrontFaceColor->RGBColor[1, 0, 0],
  BackFaceColor->RGBColor[1, 0, 0],
  GraphicsColor->RGBColor[1, 0, 0],
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.9075783506634912`*^9, 3.916310010543684*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"a87ff799-a6fe-40e0-ba6e-910b7b62a854"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"Eps", ",", 
     RowBox[{"Eps", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"del", ",", 
      RowBox[{"del", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x3"}], "}"}], ",", 
       RowBox[{
        RowBox[{"x1", "<", "0"}], "&&", 
        RowBox[{"x2", ">", "0"}], "&&", 
        RowBox[{"x3", ">", "0"}], "&&", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"], "+", 
           SuperscriptBox["x3", "2"]}]], "<", "del"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x3", " ", "v3"}], "<", 
        RowBox[{"Eps", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"], "+", 
           SuperscriptBox["x3", "2"]}]]}]}], "||", 
       RowBox[{
        RowBox[{"x3", " ", "v3"}], "\[LessEqual]", "0"}]}], ")"}]}]}]}],
  StripOnInput->False,
  LineColor->RGBColor[0, 0, 1],
  FrontFaceColor->RGBColor[0, 0, 1],
  BackFaceColor->RGBColor[0, 0, 1],
  GraphicsColor->RGBColor[0, 0, 1],
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.9075783506634912`*^9, 3.916310010547662*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"0e398368-0639-4f89-893f-23ae629fdabf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.034609`", ",", 
   RowBox[{"v3", "\[LessEqual]", "0"}]}], "}"}]], "Print",
 CellChangeTimes->{3.9075783506634912`*^9, 3.9163100106147537`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"40f53922-575a-4363-8d6c-39a168e8d363"],

Cell[BoxData[
 StyleBox[
  RowBox[{"{", 
   RowBox[{"9", ",", 
    RowBox[{
     RowBox[{"x1", "\[Equal]", "0"}], "&&", 
     RowBox[{"x2", "\[Equal]", "0"}], "&&", 
     RowBox[{"x3", "\[Equal]", "0"}], "&&", 
     RowBox[{"x4", "<", "0"}], "&&", 
     RowBox[{"x4", "<", "x5", "<", 
      RowBox[{"-", "x4"}]}], "&&", 
     RowBox[{
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["x4", "2"], "-", 
         SuperscriptBox["x5", "2"]}]]}], "\[LessEqual]", "x6", "\[LessEqual]", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["x4", "2"], "-", 
        SuperscriptBox["x5", "2"]}]]}]}]}], "}"}],
  StripOnInput->False,
  LineColor->RGBColor[1, 0, 0],
  FrontFaceColor->RGBColor[1, 0, 0],
  BackFaceColor->RGBColor[1, 0, 0],
  GraphicsColor->RGBColor[1, 0, 0],
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.9075783506634912`*^9, 3.9163100106712637`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"b740b19e-4047-4df5-8129-e124077aea4f"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"Eps", ",", 
     RowBox[{"Eps", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"del", ",", 
      RowBox[{"del", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x4", ",", "x5", ",", "x6"}], "}"}], ",", 
       RowBox[{
        RowBox[{"x4", "<", "0"}], "&&", 
        RowBox[{"x4", "<", "x5", "<", 
         RowBox[{"-", "x4"}]}], "&&", 
        RowBox[{
         RowBox[{"-", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["x4", "2"], "-", 
            SuperscriptBox["x5", "2"]}]]}], "\[LessEqual]", "x6", 
         "\[LessEqual]", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x4", "2"], "-", 
           SuperscriptBox["x5", "2"]}]]}], "&&", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["x4", "2"], "+", 
           SuperscriptBox["x5", "2"], "+", 
           SuperscriptBox["x6", "2"]}]], "<", "del"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"g1", " ", "x5"}], "+", 
         RowBox[{"g2", " ", "x6"}], "+", 
         RowBox[{"x4", " ", "V"}]}], "<", 
        RowBox[{"Eps", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x4", "2"], "+", 
           SuperscriptBox["x5", "2"], "+", 
           SuperscriptBox["x6", "2"]}]]}]}], "||", 
       RowBox[{
        RowBox[{
         RowBox[{"g1", " ", "x5"}], "+", 
         RowBox[{"g2", " ", "x6"}], "+", 
         RowBox[{"x4", " ", "V"}]}], "\[LessEqual]", "0"}]}], ")"}]}]}]}],
  StripOnInput->False,
  LineColor->RGBColor[0, 0, 1],
  FrontFaceColor->RGBColor[0, 0, 1],
  BackFaceColor->RGBColor[0, 0, 1],
  GraphicsColor->RGBColor[0, 0, 1],
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.9075783506634912`*^9, 3.91631001067618*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"6406232f-d516-4a94-ac5b-ea7c05d8faee"],

Cell[BoxData["$Aborted"], "Print",
 CellChangeTimes->{3.9075783506634912`*^9, 3.9163100116304893`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"94cd4334-4def-4610-8b90-20af94cda38a"],

Cell[BoxData[
 StyleBox[
  RowBox[{"{", 
   RowBox[{"16", ",", 
    RowBox[{
     RowBox[{"x1", ">", "0"}], "&&", 
     RowBox[{"x2", "<", "0"}], "&&", 
     RowBox[{"x3", "\[Equal]", "0"}], "&&", 
     RowBox[{"x4", "\[LessEqual]", "0"}], "&&", 
     RowBox[{"x5", "\[Equal]", 
      SqrtBox[
       FractionBox[
        RowBox[{
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x4", "2"]}], 
        RowBox[{
         SuperscriptBox["x1", "2"], "+", 
         SuperscriptBox["x2", "2"]}]]]}], "&&", 
     RowBox[{"x6", "\[Equal]", 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["x4", "2"], "-", 
         SuperscriptBox["x5", "2"]}]]}]}]}]}], "}"}],
  StripOnInput->False,
  LineColor->RGBColor[1, 0, 0],
  FrontFaceColor->RGBColor[1, 0, 0],
  BackFaceColor->RGBColor[1, 0, 0],
  GraphicsColor->RGBColor[1, 0, 0],
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.9075783506634912`*^9, 3.916310011642264*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"cb810804-e0b5-496f-82ee-862119a5d719"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"Eps", ",", 
     RowBox[{"Eps", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"del", ",", 
      RowBox[{"del", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x4"}], "}"}], ",", 
       RowBox[{
        RowBox[{"x1", ">", "0"}], "&&", 
        RowBox[{"x2", "<", "0"}], "&&", 
        RowBox[{"x4", "\[LessEqual]", "0"}], "&&", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["x4", "2"]}]}]], "<", "del"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"g1", " ", 
          SqrtBox[
           FractionBox[
            RowBox[{
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x4", "2"]}], 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox["x2", "2"]}]]]}], "-", 
         RowBox[{"g2", " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["x4", "2"], "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x4", "2"]}], 
             RowBox[{
              SuperscriptBox["x1", "2"], "+", 
              SuperscriptBox["x2", "2"]}]]}]]}], "+", 
         RowBox[{"x4", " ", "V"}]}], "<", 
        RowBox[{"Eps", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["x4", "2"]}]}]]}]}], "||", 
       RowBox[{
        RowBox[{
         RowBox[{"g1", " ", 
          SqrtBox[
           FractionBox[
            RowBox[{
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x4", "2"]}], 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox["x2", "2"]}]]]}], "-", 
         RowBox[{"g2", " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["x4", "2"], "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x4", "2"]}], 
             RowBox[{
              SuperscriptBox["x1", "2"], "+", 
              SuperscriptBox["x2", "2"]}]]}]]}], "+", 
         RowBox[{"x4", " ", "V"}]}], "\[LessEqual]", "0"}]}], ")"}]}]}]}],
  StripOnInput->False,
  LineColor->RGBColor[0, 0, 1],
  FrontFaceColor->RGBColor[0, 0, 1],
  BackFaceColor->RGBColor[0, 0, 1],
  GraphicsColor->RGBColor[0, 0, 1],
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.9075783506634912`*^9, 3.916310011647497*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"fd2ca15a-f6da-4f66-a6e3-d2bf420fb719"],

Cell[BoxData["$Aborted"], "Print",
 CellChangeTimes->{3.9075783506634912`*^9, 3.916310012604495*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"a1aafc7a-98e6-4022-a0c1-96f6789a067d"],

Cell[BoxData[
 StyleBox[
  RowBox[{"{", 
   RowBox[{"17", ",", 
    RowBox[{
     RowBox[{"x1", ">", "0"}], "&&", 
     RowBox[{"x2", "<", "0"}], "&&", 
     RowBox[{"x3", ">", "0"}], "&&", 
     RowBox[{"x4", "\[Equal]", "0"}], "&&", 
     RowBox[{"x5", "\[Equal]", "0"}], "&&", 
     RowBox[{"x6", "\[Equal]", "0"}]}]}], "}"}],
  StripOnInput->False,
  LineColor->RGBColor[1, 0, 0],
  FrontFaceColor->RGBColor[1, 0, 0],
  BackFaceColor->RGBColor[1, 0, 0],
  GraphicsColor->RGBColor[1, 0, 0],
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.9075783506634912`*^9, 3.916310012608419*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"73d5a5b2-2595-4281-8243-1382111aa542"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"Eps", ",", 
     RowBox[{"Eps", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"del", ",", 
      RowBox[{"del", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x3"}], "}"}], ",", 
       RowBox[{
        RowBox[{"x1", ">", "0"}], "&&", 
        RowBox[{"x2", "<", "0"}], "&&", 
        RowBox[{"x3", ">", "0"}], "&&", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"], "+", 
           SuperscriptBox["x3", "2"]}]], "<", "del"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x3", " ", "v3"}], "<", 
        RowBox[{"Eps", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"], "+", 
           SuperscriptBox["x3", "2"]}]]}]}], "||", 
       RowBox[{
        RowBox[{"x3", " ", "v3"}], "\[LessEqual]", "0"}]}], ")"}]}]}]}],
  StripOnInput->False,
  LineColor->RGBColor[0, 0, 1],
  FrontFaceColor->RGBColor[0, 0, 1],
  BackFaceColor->RGBColor[0, 0, 1],
  GraphicsColor->RGBColor[0, 0, 1],
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.9075783506634912`*^9, 3.916310012612365*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"bb0de3d7-2403-4891-9908-76d14cc5ee35"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.039922`", ",", 
   RowBox[{"v3", "\[LessEqual]", "0"}]}], "}"}]], "Print",
 CellChangeTimes->{3.9075783506634912`*^9, 3.916310012687727*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"abc48f06-a03e-4e91-a96d-bd3efafa5552"],

Cell[BoxData[
 StyleBox[
  RowBox[{"{", 
   RowBox[{"20", ",", 
    RowBox[{
     RowBox[{"x1", ">", "0"}], "&&", 
     RowBox[{"x2", ">", "0"}], "&&", 
     RowBox[{"x3", "\[Equal]", "0"}], "&&", 
     RowBox[{"x4", "<", "0"}], "&&", 
     RowBox[{"x5", "\[Equal]", 
      SqrtBox[
       FractionBox[
        RowBox[{
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x4", "2"]}], 
        RowBox[{
         SuperscriptBox["x1", "2"], "+", 
         SuperscriptBox["x2", "2"]}]]]}], "&&", 
     RowBox[{"x6", "\[Equal]", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["x4", "2"], "-", 
        SuperscriptBox["x5", "2"]}]]}]}]}], "}"}],
  StripOnInput->False,
  LineColor->RGBColor[1, 0, 0],
  FrontFaceColor->RGBColor[1, 0, 0],
  BackFaceColor->RGBColor[1, 0, 0],
  GraphicsColor->RGBColor[1, 0, 0],
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.9075783506634912`*^9, 3.91631001273359*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"3e8720de-e94b-45f1-9e0a-64f1a94d097c"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"Eps", ",", 
     RowBox[{"Eps", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"del", ",", 
      RowBox[{"del", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x4"}], "}"}], ",", 
       RowBox[{
        RowBox[{"x1", ">", "0"}], "&&", 
        RowBox[{"x2", ">", "0"}], "&&", 
        RowBox[{"x4", "<", "0"}], "&&", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["x4", "2"]}]}]], "<", "del"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"g1", " ", 
          SqrtBox[
           FractionBox[
            RowBox[{
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x4", "2"]}], 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox["x2", "2"]}]]]}], "+", 
         RowBox[{"g2", " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["x4", "2"], "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x4", "2"]}], 
             RowBox[{
              SuperscriptBox["x1", "2"], "+", 
              SuperscriptBox["x2", "2"]}]]}]]}], "+", 
         RowBox[{"x4", " ", "V"}]}], "<", 
        RowBox[{"Eps", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["x4", "2"]}]}]]}]}], "||", 
       RowBox[{
        RowBox[{
         RowBox[{"g1", " ", 
          SqrtBox[
           FractionBox[
            RowBox[{
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x4", "2"]}], 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox["x2", "2"]}]]]}], "+", 
         RowBox[{"g2", " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["x4", "2"], "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x4", "2"]}], 
             RowBox[{
              SuperscriptBox["x1", "2"], "+", 
              SuperscriptBox["x2", "2"]}]]}]]}], "+", 
         RowBox[{"x4", " ", "V"}]}], "\[LessEqual]", "0"}]}], ")"}]}]}]}],
  StripOnInput->False,
  LineColor->RGBColor[0, 0, 1],
  FrontFaceColor->RGBColor[0, 0, 1],
  BackFaceColor->RGBColor[0, 0, 1],
  GraphicsColor->RGBColor[0, 0, 1],
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.9075783506634912`*^9, 3.916310012739354*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"4f8daef9-de62-42b9-899d-b1e457d0bf9e"],

Cell[BoxData["$Aborted"], "Print",
 CellChangeTimes->{3.9075783506634912`*^9, 3.9163100137106323`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"b1b031c8-416b-4444-b4b4-a47e9bd4a62f"],

Cell[BoxData[
 StyleBox[
  RowBox[{"{", 
   RowBox[{"22", ",", 
    RowBox[{
     RowBox[{"x1", ">", "0"}], "&&", 
     RowBox[{"x2", ">", "0"}], "&&", 
     RowBox[{"x3", ">", "0"}], "&&", 
     RowBox[{"x4", "\[Equal]", "0"}], "&&", 
     RowBox[{"x5", "\[Equal]", "0"}], "&&", 
     RowBox[{"x6", "\[Equal]", "0"}]}]}], "}"}],
  StripOnInput->False,
  LineColor->RGBColor[1, 0, 0],
  FrontFaceColor->RGBColor[1, 0, 0],
  BackFaceColor->RGBColor[1, 0, 0],
  GraphicsColor->RGBColor[1, 0, 0],
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.9075783506634912`*^9, 3.916310013748811*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"02e691f0-c1de-485a-8e33-698e9bb2220a"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"Eps", ",", 
     RowBox[{"Eps", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"del", ",", 
      RowBox[{"del", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x3"}], "}"}], ",", 
       RowBox[{
        RowBox[{"x1", ">", "0"}], "&&", 
        RowBox[{"x2", ">", "0"}], "&&", 
        RowBox[{"x3", ">", "0"}], "&&", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"], "+", 
           SuperscriptBox["x3", "2"]}]], "<", "del"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x3", " ", "v3"}], "<", 
        RowBox[{"Eps", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"], "+", 
           SuperscriptBox["x3", "2"]}]]}]}], "||", 
       RowBox[{
        RowBox[{"x3", " ", "v3"}], "\[LessEqual]", "0"}]}], ")"}]}]}]}],
  StripOnInput->False,
  LineColor->RGBColor[0, 0, 1],
  FrontFaceColor->RGBColor[0, 0, 1],
  BackFaceColor->RGBColor[0, 0, 1],
  GraphicsColor->RGBColor[0, 0, 1],
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.9075783506634912`*^9, 3.916310013753235*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"afa4d0d1-9b93-4971-9efb-982aae280042"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.029381`", ",", 
   RowBox[{"v3", "\[LessEqual]", "0"}]}], "}"}]], "Print",
 CellChangeTimes->{3.9075783506634912`*^9, 3.916310013757091*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"c39b1ddf-f6fb-445e-bf95-bfa3c62bb87c"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Updated", " ", "list", " ", "of", " ", "conditions"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.896244502344713*^9, 
  3.8962445132600927`*^9}},ExpressionUUID->"ca0f9f92-af68-4114-95c2-\
0d860ddfc2e6"],

Cell[CellGroupData[{

Cell[BoxData["res"], "Input",
 CellChangeTimes->{{3.8962444314625587`*^9, 3.896244431863735*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"0b46b374-7520-4f6d-9815-f3c8b625e2e5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"v2", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v1", "\[GreaterEqual]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v2", "\[GreaterEqual]", "0"}]}], ",", 
   RowBox[{"g1", "\[GreaterEqual]", 
    RowBox[{"-", "V"}]}], ",", 
   RowBox[{"g1", "\[LessEqual]", "V"}], ",", "True", ",", 
   RowBox[{"v3", "\[LessEqual]", "0"}], ",", 
   RowBox[{"v2", "\[LessEqual]", "0"}], ",", 
   RowBox[{
    RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v2", "\[LessEqual]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"g1", "\[LessEqual]", "V"}], "&&", 
    RowBox[{"v1", "\[LessEqual]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v1", "\[LessEqual]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"v2", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v1", "\[LessEqual]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"g2", "\[Element]", 
     TemplateBox[{},
      "Reals"]}], "&&", 
    RowBox[{"V", "\[GreaterEqual]", 
     RowBox[{"-", "g2"}]}], "&&", 
    RowBox[{"v2", "\[GreaterEqual]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"g2", "\[Element]", 
     TemplateBox[{},
      "Reals"]}], "&&", 
    RowBox[{"V", "\[GreaterEqual]", "g2"}], "&&", 
    RowBox[{"v2", "\[LessEqual]", "0"}]}], ",", 
   RowBox[{"v3", "\[LessEqual]", "0"}], ",", 
   RowBox[{"v3", "\[LessEqual]", "0"}], ",", 
   RowBox[{"v3", "\[LessEqual]", "0"}], ",", 
   RowBox[{"v3", "\[LessEqual]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{3.916310016495171*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"9207af09-682a-4b94-a5f7-152557c0e5e2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Checking", " ", "if"}], ",", " ", 
   RowBox[{
   "the", " ", "normal", " ", "cone", " ", "upper", " ", "estimate", " ", 
    "is", " ", "the", " ", "same", " ", "after", " ", "adding", " ", "these", 
    " ", "new", " ", 
    RowBox[{"conditions", ":"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.896244516319232*^9, 3.896244542678944*^9}, {
  3.9163100305909033`*^9, 
  3.916310041583152*^9}},ExpressionUUID->"167249f3-6034-4412-ae4c-\
c50cabd801dc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{"Not", "[", 
    RowBox[{"(", 
     RowBox[{"And", "@@", "res"}], ")"}], "]"}], "&&", "Ni"}], "]"}]], "Input",\

 CellChangeTimes->{{3.896244438545321*^9, 3.896244496102539*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"2a5ad104-af00-4c73-af01-674c558261b5"],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{{3.8962444465020933`*^9, 3.896244450930004*^9}, 
   3.896244496846764*^9, 3.8962446147314053`*^9, 3.906702464051711*^9, 
   3.907578374605916*^9, 3.916310043589037*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"be381ec4-1f0a-41a2-8814-ee3599021673"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "We", " ", "have", " ", "not", " ", "found", " ", "any", " ", "point", " ", 
   "that", " ", "is", " ", "inside", " ", "the", " ", "upper", " ", 
   "estimate", " ", "we", " ", "already", " ", "found", " ", "that", " ", 
   "is", " ", "outside", " ", "of", " ", "the", " ", "new", " ", "refined", 
   " ", "upper", " ", 
   RowBox[{"estimate", ".", " ", "Therefore"}], " ", "they", " ", "are", " ", 
   "the", " ", 
   RowBox[{"same", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.91631004607697*^9, 3.916310060446069*^9}, {
  3.9163100957053833`*^9, 
  3.91631012745121*^9}},ExpressionUUID->"5b6e9ebf-6540-45e8-a056-\
7f02409cb4f5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "unresolved", " ", "Cell", " ", 
    RowBox[{"numbers", ":"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "ind2"}]], "Input",
 CellChangeTimes->{{3.896244546190901*^9, 3.896244556094348*^9}, 
   3.90757736629617*^9, 3.907577734820602*^9, {3.916310063435704*^9, 
   3.9163100712531843`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"2207430a-a0d4-41a1-95b7-271caf91afff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "3", ",", "9", ",", "16", ",", "20"}], "}"}]], "Output",
 CellChangeTimes->{3.896244557204111*^9, 3.8962446213991756`*^9, 
  3.906702468268092*^9, 3.9075783816384773`*^9, 3.916310073939698*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"a9b4d467-3fe5-4b39-a9e1-ed547f37258c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Cases 1, 3, 16, and 20 are similar and they fail because of the \
square-root/rational function simplifications:\
\>", "Subsection",
 CellChangeTimes->{{3.896244694714563*^9, 
  3.896244733563903*^9}},ExpressionUUID->"a52a5a9e-194c-4d72-bd31-\
5f85372f7adf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GphCADSim", "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.906702527673333*^9, 3.906702528413061*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"34aaf079-068b-4852-a509-c75439cfc42e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x1", "<", "0"}], "&&", 
  RowBox[{"x2", "\[LessEqual]", "0"}], "&&", 
  RowBox[{"x3", "\[Equal]", "0"}], "&&", 
  RowBox[{"x4", "\[LessEqual]", "0"}], "&&", 
  RowBox[{"x5", "\[Equal]", 
   RowBox[{"-", 
    SqrtBox[
     FractionBox[
      RowBox[{
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x4", "2"]}], 
      RowBox[{
       SuperscriptBox["x1", "2"], "+", 
       SuperscriptBox["x2", "2"]}]]]}]}], "&&", 
  RowBox[{"x6", "\[Equal]", 
   RowBox[{"-", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["x4", "2"], "-", 
      SuperscriptBox["x5", "2"]}]]}]}]}]], "Output",
 CellChangeTimes->{3.907578387580757*^9, 3.91631013269804*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"7d2e685a-22fe-4e07-85e8-61adb635680a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GphCADSim", "[", 
  RowBox[{"[", "3", "]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.906702539252198*^9, {3.9067026010381107`*^9, 3.9067026012235537`*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"d5dd545a-5408-4ad4-abc6-5ac1a4a6a1e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x1", "<", "0"}], "&&", 
  RowBox[{"x2", ">", "0"}], "&&", 
  RowBox[{"x3", "\[Equal]", "0"}], "&&", 
  RowBox[{"x4", "<", "0"}], "&&", 
  RowBox[{"x5", "\[Equal]", 
   RowBox[{"-", 
    SqrtBox[
     FractionBox[
      RowBox[{
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x4", "2"]}], 
      RowBox[{
       SuperscriptBox["x1", "2"], "+", 
       SuperscriptBox["x2", "2"]}]]]}]}], "&&", 
  RowBox[{"x6", "\[Equal]", 
   SqrtBox[
    RowBox[{
     SuperscriptBox["x4", "2"], "-", 
     SuperscriptBox["x5", "2"]}]]}]}]], "Output",
 CellChangeTimes->{3.907578399191308*^9, 3.916310133602066*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"3b3a4706-50d0-485d-ae9e-65c218faa118"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GphCADSim", "[", 
  RowBox[{"[", "16", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.906702605114726*^9, 3.9067026058498774`*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"01c7415e-5add-499b-8b7c-8e8d44c56141"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x1", ">", "0"}], "&&", 
  RowBox[{"x2", "<", "0"}], "&&", 
  RowBox[{"x3", "\[Equal]", "0"}], "&&", 
  RowBox[{"x4", "\[LessEqual]", "0"}], "&&", 
  RowBox[{"x5", "\[Equal]", 
   SqrtBox[
    FractionBox[
     RowBox[{
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x4", "2"]}], 
     RowBox[{
      SuperscriptBox["x1", "2"], "+", 
      SuperscriptBox["x2", "2"]}]]]}], "&&", 
  RowBox[{"x6", "\[Equal]", 
   RowBox[{"-", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["x4", "2"], "-", 
      SuperscriptBox["x5", "2"]}]]}]}]}]], "Output",
 CellChangeTimes->{3.907578404735642*^9, 3.916310134771987*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"5fdab0df-9697-4eb1-ac3f-7896eea9dbe6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GphCADSim", "[", 
  RowBox[{"[", "20", "]"}], "]"}]], "Input",
 CellChangeTimes->{3.90670261014016*^9},
 CellLabel->"In[85]:=",ExpressionUUID->"8cdbb5f4-8640-4917-8570-9c317bc25b46"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x1", ">", "0"}], "&&", 
  RowBox[{"x2", ">", "0"}], "&&", 
  RowBox[{"x3", "\[Equal]", "0"}], "&&", 
  RowBox[{"x4", "<", "0"}], "&&", 
  RowBox[{"x5", "\[Equal]", 
   SqrtBox[
    FractionBox[
     RowBox[{
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x4", "2"]}], 
     RowBox[{
      SuperscriptBox["x1", "2"], "+", 
      SuperscriptBox["x2", "2"]}]]]}], "&&", 
  RowBox[{"x6", "\[Equal]", 
   SqrtBox[
    RowBox[{
     SuperscriptBox["x4", "2"], "-", 
     SuperscriptBox["x5", "2"]}]]}]}]], "Output",
 CellChangeTimes->{3.907578409695465*^9, 3.91631013603371*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"8a7a67c3-fe80-47e6-80a2-9fbdbae31aff"]
}, Open  ]],

Cell[TextData[{
 StyleBox["Observation:", "Subsubsection"],
 " Cases 1, 3, 16, and 20 combined gix4es the conditions x1!=0 || x2 !=0.\n\
With that in mind, we can simplify denominators, etc. to make it easier for \
the solver."
}], "Text",
 CellChangeTimes->{{3.8958190188749113`*^9, 3.895819030698797*^9}, {
   3.896244755504857*^9, 3.8962447850040817`*^9}, 3.8962454044881363`*^9, {
   3.896249292996646*^9, 3.896249293258276*^9}, {3.896252356882517*^9, 
   3.8962523865154467`*^9}, 3.9075772126298323`*^9, 3.907577262436838*^9, {
   3.907577366331627*^9, 3.907577366366242*^9}, 3.907577610033277*^9, 
   3.907577656025598*^9, {3.907577734865439*^9, 3.9075777348999968`*^9}, {
   3.9075784149833727`*^9, 
   3.907578420499247*^9}},ExpressionUUID->"dd89fe75-15da-440a-bb9b-\
db174d3ae53e"],

Cell[CellGroupData[{

Cell["Case 1: (read comment inside)", "Subsubsection",
 CellChangeTimes->{{3.896249280639824*^9, 3.896249297621257*^9}, {
  3.896249336820944*^9, 
  3.896249341129915*^9}},ExpressionUUID->"ce41c98c-7b6f-4f31-a17b-\
2817f37fe15f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"splt", "[", 
  RowBox[{"GphCADSim", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.896244864517518*^9, 3.89624487132624*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"d289b43e-21f5-4098-a330-dfcd643bd17a"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[ForAll]", 
   RowBox[{"Eps", ",", 
    RowBox[{"Eps", ">", "0"}]}]], 
  RowBox[{
   SubscriptBox["\[Exists]", 
    RowBox[{"del", ",", 
     RowBox[{"del", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[ForAll]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x4"}], "}"}], ",", 
      RowBox[{
       RowBox[{"x1", "<", "0"}], "&&", 
       RowBox[{"x2", "\[LessEqual]", "0"}], "&&", 
       RowBox[{"x4", "\[LessEqual]", "0"}], "&&", 
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox["x2", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x4", "2"]}]}]], "<", "del"}]}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "g1"}], " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            SuperscriptBox["x1", "2"], " ", 
            SuperscriptBox["x4", "2"]}], 
           RowBox[{
            SuperscriptBox["x1", "2"], "+", 
            SuperscriptBox["x2", "2"]}]]]}], "-", 
        RowBox[{"g2", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x4", "2"], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x4", "2"]}], 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox["x2", "2"]}]]}]]}], "+", 
        RowBox[{"x4", " ", "V"}], "+", 
        RowBox[{"x1", " ", "v1"}], "+", 
        RowBox[{"x2", " ", "v2"}]}], "<", 
       RowBox[{"Eps", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox["x2", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x4", "2"]}]}]]}]}], "||", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "g1"}], " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            SuperscriptBox["x1", "2"], " ", 
            SuperscriptBox["x4", "2"]}], 
           RowBox[{
            SuperscriptBox["x1", "2"], "+", 
            SuperscriptBox["x2", "2"]}]]]}], "-", 
        RowBox[{"g2", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x4", "2"], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x4", "2"]}], 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox["x2", "2"]}]]}]]}], "+", 
        RowBox[{"x4", " ", "V"}], "+", 
        RowBox[{"x1", " ", "v1"}], "+", 
        RowBox[{"x2", " ", "v2"}]}], "\[LessEqual]", "0"}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.907578424473424*^9, 3.907579195297689*^9, 
  3.907580091277611*^9, 3.9163101384483337`*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"ba9298ac-8da6-4f1a-bd45-4858b5d13efb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce`ToPrenexForm", "[", 
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1", ",", "x2", ",", "x4"}], "}"}], ",", 
     RowBox[{
      RowBox[{"x1", "<", "0"}], "&&", 
      RowBox[{"x2", "\[LessEqual]", "0"}], "&&", 
      RowBox[{"x4", "\[LessEqual]", "0"}], "&&", 
      RowBox[{
       SqrtBox[
        RowBox[{
         SuperscriptBox["x1", "2"], "+", 
         SuperscriptBox["x2", "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["x4", "2"]}]}]], "<", "del"}]}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "g1"}], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{
           SuperscriptBox["x1", "2"], " ", 
           SuperscriptBox["x4", "2"]}], 
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"]}]]]}], "-", 
       RowBox[{"g2", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["x4", "2"], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["x1", "2"], " ", 
            SuperscriptBox["x4", "2"]}], 
           RowBox[{
            SuperscriptBox["x1", "2"], "+", 
            SuperscriptBox["x2", "2"]}]]}]]}], "+", 
       RowBox[{"x4", " ", "V"}], "+", 
       RowBox[{"x1", " ", "v1"}], "+", 
       RowBox[{"x2", " ", "v2"}]}], "<", 
      RowBox[{"Eps", " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["x1", "2"], "+", 
         SuperscriptBox["x2", "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["x4", "2"]}]}]]}]}], "||", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "g1"}], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{
           SuperscriptBox["x1", "2"], " ", 
           SuperscriptBox["x4", "2"]}], 
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox["x2", "2"]}]]]}], "-", 
       RowBox[{"g2", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["x4", "2"], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["x1", "2"], " ", 
            SuperscriptBox["x4", "2"]}], 
           RowBox[{
            SuperscriptBox["x1", "2"], "+", 
            SuperscriptBox["x2", "2"]}]]}]]}], "+", 
       RowBox[{"x4", " ", "V"}], "+", 
       RowBox[{"x1", " ", "v1"}], "+", 
       RowBox[{"x2", " ", "v2"}]}], "\[LessEqual]", "0"}]}], ")"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.896245740957571*^9, 3.8962457510571337`*^9}, {
   3.89624597004727*^9, 3.896245974220339*^9}, {3.907577212682214*^9, 
   3.9075772127147493`*^9}, {3.907577262469738*^9, 3.9075772624921713`*^9}, {
   3.907577366404416*^9, 3.90757736643189*^9}, {3.9075774551620913`*^9, 
   3.907577455164474*^9}, {3.907577499822708*^9, 3.907577499825083*^9}, {
   3.907577546937318*^9, 3.907577573170525*^9}, {3.907577610077559*^9, 
   3.907577610110003*^9}, {3.907577656057817*^9, 3.907577656081717*^9}, {
   3.907577734937625*^9, 3.9075777349650497`*^9}, 3.907578448566503*^9, {
   3.9075785161514606`*^9, 3.9075785192821007`*^9}, {3.907579287805234*^9, 
   3.907579322143876*^9}, {3.9075800156686897`*^9, 3.9075800188345623`*^9}, {
   3.907580100961999*^9, 3.9075801099165163`*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"705c55f6-bd7c-4c93-93a8-d654e8a15eb8"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[ForAll]", 
   RowBox[{"{", 
    RowBox[{
     TemplateBox[{"1"},
      "C"], ",", 
     TemplateBox[{"2"},
      "C"], ",", 
     TemplateBox[{"3"},
      "C"]}], "}"}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     TemplateBox[{"1"},
      "C"], "\[GreaterEqual]", "0"}], "||", 
    RowBox[{
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        TemplateBox[{"1"},
         "C"], "2"], "+", 
       SuperscriptBox[
        TemplateBox[{"2"},
         "C"], "2"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         TemplateBox[{"3"},
          "C"], "2"]}]}]], "\[GreaterEqual]", "del"}], "||", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "g1"}], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          SuperscriptBox[
           TemplateBox[{"1"},
            "C"], "2"], " ", 
          SuperscriptBox[
           TemplateBox[{"3"},
            "C"], "2"]}], 
         RowBox[{
          SuperscriptBox[
           TemplateBox[{"1"},
            "C"], "2"], "+", 
          SuperscriptBox[
           TemplateBox[{"2"},
            "C"], "2"]}]]]}], "-", 
      RowBox[{"g2", " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          TemplateBox[{"3"},
           "C"], "2"], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            TemplateBox[{"1"},
             "C"], "2"], " ", 
           SuperscriptBox[
            TemplateBox[{"3"},
             "C"], "2"]}], 
          RowBox[{
           SuperscriptBox[
            TemplateBox[{"1"},
             "C"], "2"], "+", 
           SuperscriptBox[
            TemplateBox[{"2"},
             "C"], "2"]}]]}]]}], "+", 
      RowBox[{
       TemplateBox[{"3"},
        "C"], " ", "V"}], "+", 
      RowBox[{
       TemplateBox[{"1"},
        "C"], " ", "v1"}], "+", 
      RowBox[{
       TemplateBox[{"2"},
        "C"], " ", "v2"}]}], "<", 
     RowBox[{"Eps", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         TemplateBox[{"1"},
          "C"], "2"], "+", 
        SuperscriptBox[
         TemplateBox[{"2"},
          "C"], "2"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          TemplateBox[{"3"},
           "C"], "2"]}]}]]}]}], "||", 
    RowBox[{
     TemplateBox[{"2"},
      "C"], ">", "0"}], "||", 
    RowBox[{
     TemplateBox[{"3"},
      "C"], ">", "0"}], "||", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "g1"}], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          SuperscriptBox[
           TemplateBox[{"1"},
            "C"], "2"], " ", 
          SuperscriptBox[
           TemplateBox[{"3"},
            "C"], "2"]}], 
         RowBox[{
          SuperscriptBox[
           TemplateBox[{"1"},
            "C"], "2"], "+", 
          SuperscriptBox[
           TemplateBox[{"2"},
            "C"], "2"]}]]]}], "-", 
      RowBox[{"g2", " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          TemplateBox[{"3"},
           "C"], "2"], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            TemplateBox[{"1"},
             "C"], "2"], " ", 
           SuperscriptBox[
            TemplateBox[{"3"},
             "C"], "2"]}], 
          RowBox[{
           SuperscriptBox[
            TemplateBox[{"1"},
             "C"], "2"], "+", 
           SuperscriptBox[
            TemplateBox[{"2"},
             "C"], "2"]}]]}]]}], "+", 
      RowBox[{
       TemplateBox[{"3"},
        "C"], " ", "V"}], "+", 
      RowBox[{
       TemplateBox[{"1"},
        "C"], " ", "v1"}], "+", 
      RowBox[{
       TemplateBox[{"2"},
        "C"], " ", "v2"}]}], "\[LessEqual]", "0"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.90757850419433*^9, 3.907578519984774*^9}, 
   3.907579196720697*^9, 3.9075792914943047`*^9, 3.907579322945207*^9, {
   3.907580019905115*^9, 3.9075800422462254`*^9}, {3.9075800932379217`*^9, 
   3.907580110869089*^9}, 3.916310140798086*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"259e620b-7cb7-4fec-afb6-071f113a2c3d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"When", " ", "x1", 
     RowBox[{"(", 
      RowBox[{"=", 
       TemplateBox[{"1"},
        "C"]}], ")"}]}], ">=", 
    RowBox[{"0", " ", "or", " ", "x2", 
     RowBox[{"(", 
      RowBox[{"=", 
       TemplateBox[{"2"},
        "C"]}], ")"}]}], ">", 
    RowBox[{"0", " ", "or", " ", "x4", 
     RowBox[{"(", 
      RowBox[{"=", 
       TemplateBox[{"3"},
        "C"]}], ")"}]}], ">", 
    RowBox[{
    "0", " ", "gets", " ", "satisfied", " ", "the", " ", "whole", " ", 
     "thing", " ", "is", " ", "True"}]}], ",", " ", 
   RowBox[{
    RowBox[{
    "hence", " ", "we", " ", "do", " ", "not", " ", "get", " ", "a", " ", 
     "restriction", " ", "for", " ", 
     RowBox[{"N_i", ".", " ", "\[IndentingNewLine]", "We"}], " ", "need", " ",
      "to", " ", "solve", " ", "this", " ", "when", " ", "x1"}], "<", "0"}], 
   ",", " ", 
   RowBox[{"x2", "<=", 
    RowBox[{"0", " ", "and", " ", "x4"}], ">=", 
    RowBox[{
    "0.", "\[IndentingNewLine]", " ", "This", " ", "allows", " ", "us", " ", 
     "to", " ", "correctly", " ", "simplify", " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"x1", "^", "2"}], "]"}], " ", "and", " ", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"x2", "^", "2"}], "]"}], ".", "\[IndentingNewLine]", "We"}], 
     " ", "can", " ", "also", " ", "restrict", " ", "our", " ", "solutions", 
     " ", "within", " ", "N_i", " ", "to", " ", "limit", " ", "the", " ", 
     "search", " ", 
     RowBox[{"space", ".", " ", "Furthermore"}]}]}], ",", " ", 
   RowBox[{"we", " ", "can", " ", "only", " ", "use", " ", "the", " ", "V"}], 
   ",", "g1", ",", 
   RowBox[{
   "g2", " ", "projection", " ", "of", " ", "N_i", " ", "since", " ", "the", 
    " ", "other", " ", "variables", " ", "do", " ", "not", " ", "even", " ", 
    "play", " ", "a", " ", "role", " ", "in", " ", "these", " ", 
    RowBox[{"calculations", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.896245798800212*^9, 3.896245815745131*^9}, {
   3.896246101445188*^9, 3.896246230059774*^9}, {3.8962486488093443`*^9, 
   3.896248689457054*^9}, {3.896426876956935*^9, 3.896426890424862*^9}, 
   3.906702719756118*^9, {3.906702782893502*^9, 3.906702791488649*^9}, {
   3.9075772127200727`*^9, 3.907577212723837*^9}, {3.907577262498087*^9, 
   3.907577262502067*^9}, {3.907577366438298*^9, 3.907577366442111*^9}, {
   3.907577546954547*^9, 3.907577573185396*^9}, {3.907577610115334*^9, 
   3.907577610119125*^9}, {3.9075776560875*^9, 3.9075776560915813`*^9}, {
   3.907577734970458*^9, 3.907577734974361*^9}, {3.9075784726316557`*^9, 
   3.907578474180216*^9}, {3.907578527667796*^9, 3.9075785279969397`*^9}, {
   3.9075785588668947`*^9, 3.907578559636835*^9}, {3.907579237641034*^9, 
   3.907579238520949*^9}, {3.9075793492059517`*^9, 3.907579354111938*^9}, {
   3.9075794355835648`*^9, 3.907579454780773*^9}, {3.907579531087255*^9, 
   3.907579535022271*^9}, {3.907580137764482*^9, 3.907580155898972*^9}, {
   3.9075857954086313`*^9, 3.907585803762713*^9}, {3.907585847041608*^9, 
   3.9075858636356697`*^9}},ExpressionUUID->"392d648c-94b1-40c9-ad57-\
87dfe66731e6"],

Cell[CellGroupData[{

Cell[BoxData["Ni"], "Input",
 CellChangeTimes->{{3.8964269562832623`*^9, 3.896426956530525*^9}, {
  3.906704196952126*^9, 3.906704205559699*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"6acdb1b5-2946-42ae-aa68-46a03280145d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v1", "\[Equal]", "0"}], "&&", 
  RowBox[{"v2", "\[Equal]", "0"}], "&&", 
  RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
  RowBox[{"V", "\[GreaterEqual]", "0"}], "&&", 
  RowBox[{
   RowBox[{"-", "V"}], "\[LessEqual]", "g1", "\[LessEqual]", "V"}], "&&", 
  RowBox[{
   RowBox[{"-", "V"}], "\[LessEqual]", "g2", "\[LessEqual]", 
   "V"}]}]], "Output",
 CellChangeTimes->{3.907578534276946*^9, 3.9075801937024393`*^9, 
  3.9163101456522903`*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"e8098bca-d4f5-419b-b287-131f0b056f27"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[ForAll]", 
   RowBox[{"Eps", ",", 
    RowBox[{"Eps", ">", "0"}]}]], 
  RowBox[{
   SubscriptBox["\[Exists]", 
    RowBox[{"del", ",", 
     RowBox[{"del", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[ForAll]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x4"}], "}"}], ",", 
      RowBox[{
       RowBox[{"x1", "<", "0"}], "&&", 
       RowBox[{"x2", "\[LessEqual]", "0"}], "&&", 
       RowBox[{"x4", "\[LessEqual]", "0"}], "&&", 
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox["x2", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x4", "2"]}]}]], "<", "del"}]}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "g1"}], " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            SuperscriptBox["x1", "2"], " ", 
            SuperscriptBox["x4", "2"]}], 
           RowBox[{
            SuperscriptBox["x1", "2"], "+", 
            SuperscriptBox["x2", "2"]}]]]}], "-", 
        RowBox[{"g2", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x4", "2"], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x4", "2"]}], 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox["x2", "2"]}]]}]]}], "+", 
        RowBox[{"x4", " ", "V"}], "+", 
        RowBox[{"x1", " ", "v1"}], "+", 
        RowBox[{"x2", " ", "v2"}]}], "<", 
       RowBox[{"Eps", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox["x2", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x4", "2"]}]}]]}]}], "||", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "g1"}], " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            SuperscriptBox["x1", "2"], " ", 
            SuperscriptBox["x4", "2"]}], 
           RowBox[{
            SuperscriptBox["x1", "2"], "+", 
            SuperscriptBox["x2", "2"]}]]]}], "-", 
        RowBox[{"g2", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x4", "2"], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x4", "2"]}], 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox["x2", "2"]}]]}]]}], "+", 
        RowBox[{"x4", " ", "V"}], "+", 
        RowBox[{"x1", " ", "v1"}], "+", 
        RowBox[{"x2", " ", "v2"}]}], "\[LessEqual]", "0"}]}], ")"}], 
    " "}]}]}]], "Input",
 CellChangeTimes->{{3.9075821934175243`*^9, 3.9075821934247017`*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"f73bddec-ae42-4676-af36-bd43e0a36820"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[ForAll]", 
   RowBox[{"Eps", ",", 
    RowBox[{"Eps", ">", "0"}]}]], 
  RowBox[{
   SubscriptBox["\[Exists]", 
    RowBox[{"del", ",", 
     RowBox[{"del", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[ForAll]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x4"}], "}"}], ",", 
      RowBox[{
       RowBox[{"x1", "<", "0"}], "&&", 
       RowBox[{"x2", "\[LessEqual]", "0"}], "&&", 
       RowBox[{"x4", "\[LessEqual]", "0"}], "&&", 
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox["x2", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x4", "2"]}]}]], "<", "del"}]}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "g1"}], " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            SuperscriptBox["x1", "2"], " ", 
            SuperscriptBox["x4", "2"]}], 
           RowBox[{
            SuperscriptBox["x1", "2"], "+", 
            SuperscriptBox["x2", "2"]}]]]}], "-", 
        RowBox[{"g2", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x4", "2"], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x4", "2"]}], 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox["x2", "2"]}]]}]]}], "+", 
        RowBox[{"x4", " ", "V"}], "+", 
        RowBox[{"x1", " ", "v1"}], "+", 
        RowBox[{"x2", " ", "v2"}]}], "<", 
       RowBox[{"Eps", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox["x2", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x4", "2"]}]}]]}]}], "||", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "g1"}], " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            SuperscriptBox["x1", "2"], " ", 
            SuperscriptBox["x4", "2"]}], 
           RowBox[{
            SuperscriptBox["x1", "2"], "+", 
            SuperscriptBox["x2", "2"]}]]]}], "-", 
        RowBox[{"g2", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x4", "2"], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x4", "2"]}], 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox["x2", "2"]}]]}]]}], "+", 
        RowBox[{"x4", " ", "V"}], "+", 
        RowBox[{"x1", " ", "v1"}], "+", 
        RowBox[{"x2", " ", "v2"}]}], "\[LessEqual]", "0"}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.916310147631513*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"ed2222c9-80a9-4c2b-a5a7-6c2c8152f05a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"Case1res", "=", " ", 
   RowBox[{"CylindricalDecomposition", "[", 
    RowBox[{
     RowBox[{"Ni", "&&", 
      RowBox[{"x1", "<", "0"}], "&&", 
      RowBox[{"x2", "\[LessEqual]", "0"}], "&&", 
      RowBox[{"x4", "\[LessEqual]", "0"}], "&&", " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[ForAll]", 
         RowBox[{"Eps", ",", 
          RowBox[{"Eps", ">", "0"}]}]], 
        RowBox[{
         SubscriptBox["\[Exists]", 
          RowBox[{"del", ",", 
           RowBox[{"del", ">", "0"}]}]], 
         RowBox[{"Implies", "[", 
          RowBox[{
           RowBox[{
            SqrtBox[
             RowBox[{
              SuperscriptBox["x1", "2"], "+", 
              SuperscriptBox["x2", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["x4", "2"]}]}]], "<", "del"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "g1"}], " ", "x1", " ", "x4"}], "-", 
              RowBox[{"g2", " ", "x2", " ", "x4"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x4", " ", "V"}], "+", 
                 RowBox[{"x1", " ", "v1"}], "+", 
                 RowBox[{"x2", " ", "v2"}]}], ")"}], 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["x1", "2"], "+", 
                 SuperscriptBox["x2", "2"]}]]}]}], "<", 
             RowBox[{"Eps", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["x1", "2"], "+", 
                SuperscriptBox["x2", "2"]}]], 
              SqrtBox[
               RowBox[{
                SuperscriptBox["x1", "2"], "+", 
                SuperscriptBox["x2", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["x4", "2"]}]}]]}]}], "||", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "g1"}], " ", "x1", " ", "x4"}], "-", 
              RowBox[{"g2", " ", "x2", " ", "x4"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x4", " ", "V"}], "+", 
                 RowBox[{"x1", " ", "v1"}], "+", 
                 RowBox[{"x2", " ", "v2"}]}], ")"}], 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["x1", "2"], "+", 
                 SuperscriptBox["x2", "2"]}]]}]}], "\[LessEqual]", "0"}]}]}], 
          "]"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
      "x1", ",", "x2", ",", "x4", ",", "v1", ",", "v2", ",", "v3", ",", "V", 
       ",", "g2", ",", "g1"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.895818736714931*^9, 3.895818763007374*^9}, {
   3.895818965441126*^9, 3.895819001286892*^9}, {3.895821739647479*^9, 
   3.895821744062428*^9}, {3.895824489277046*^9, 3.895824579969174*^9}, {
   3.8958258467071877`*^9, 3.8958258511152782`*^9}, 3.8958258952366734`*^9, {
   3.895825935238678*^9, 3.8958259695836477`*^9}, {3.8958260063557463`*^9, 
   3.8958260438212214`*^9}, 3.895906554874692*^9, 3.8959066276812563`*^9, {
   3.896244955362094*^9, 3.8962449911325417`*^9}, {3.896245033506834*^9, 
   3.8962450513571053`*^9}, 3.896245219241001*^9, {3.896245267999487*^9, 
   3.896245297993369*^9}, 3.896245423618619*^9, {3.896245461943204*^9, 
   3.8962454717049313`*^9}, 3.896245557045185*^9, {3.896245820382771*^9, 
   3.8962458900895653`*^9}, {3.896248709252893*^9, 3.896248718677883*^9}, {
   3.896248783236767*^9, 3.896248783306314*^9}, {3.896248821675331*^9, 
   3.896248821741062*^9}, {3.896248920168927*^9, 3.8962489227091627`*^9}, {
   3.906702904856453*^9, 3.906702910842332*^9}, {3.9067030122635612`*^9, 
   3.9067030155503387`*^9}, {3.906703302051346*^9, 3.906703332027787*^9}, {
   3.906703541868937*^9, 3.906703565157796*^9}, {3.906703634916396*^9, 
   3.9067036395725183`*^9}, {3.906703730809177*^9, 3.906703738810871*^9}, {
   3.906703789178475*^9, 3.906703793070407*^9}, {3.9067038302241087`*^9, 
   3.9067038388131866`*^9}, 3.9067042150248957`*^9, 3.906704292440208*^9, {
   3.9067080932039022`*^9, 3.906708099035276*^9}, {3.9075772127282352`*^9, 
   3.907577212746787*^9}, {3.907577262506217*^9, 3.907577262524818*^9}, {
   3.907577366446163*^9, 3.907577366476205*^9}, 3.907577455196259*^9, {
   3.9075774998453417`*^9, 3.907577573200902*^9}, {3.90757761012324*^9, 
   3.907577610141863*^9}, {3.907577656095908*^9, 3.907577656114975*^9}, {
   3.907577734978615*^9, 3.90757773500916*^9}, {3.9075785411723537`*^9, 
   3.907578541682007*^9}, {3.9075785953686132`*^9, 3.9075785967702312`*^9}, {
   3.907578670572571*^9, 3.907578718172929*^9}, {3.907578831004003*^9, 
   3.9075788403290577`*^9}, {3.907578938949827*^9, 3.907578958572617*^9}, 
   3.907579048639073*^9, {3.907579370406663*^9, 3.90757941914751*^9}, {
   3.9075795412114067`*^9, 3.907579583444302*^9}, {3.9075796535010843`*^9, 
   3.9075796548629227`*^9}, {3.907579702298533*^9, 3.907579721249373*^9}, {
   3.907579854063429*^9, 3.907579860686885*^9}, {3.9075799646990843`*^9, 
   3.9075799732657957`*^9}, {3.907580003717548*^9, 3.907580005623571*^9}, {
   3.907580200921659*^9, 3.907580261692808*^9}, {3.9075802931993933`*^9, 
   3.907580331398944*^9}, {3.90758036422222*^9, 3.9075803661974163`*^9}, {
   3.90758044296563*^9, 3.9075805128562927`*^9}, {3.907580578238583*^9, 
   3.907580605776128*^9}, {3.9075808295547543`*^9, 3.907580889549189*^9}, {
   3.9075818321654263`*^9, 3.907581885727151*^9}, {3.9075819606799507`*^9, 
   3.9075819648511353`*^9}, {3.907582198282234*^9, 3.9075822455531588`*^9}, {
   3.907582275666148*^9, 3.907582382155161*^9}, {3.9075824180091953`*^9, 
   3.907582421894807*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"6fec0dc8-2d3b-4427-8e09-e9e6183675c9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"224.459728`", ",", 
   RowBox[{
    RowBox[{"x1", "<", "0"}], "&&", 
    RowBox[{"x2", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"x4", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v1", "\[Equal]", "0"}], "&&", 
    RowBox[{"v2", "\[Equal]", "0"}], "&&", 
    RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"V", "\[Equal]", "0"}], "&&", 
        RowBox[{"g2", "\[Equal]", "0"}], "&&", 
        RowBox[{"g1", "\[Equal]", "0"}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"V", ">", "0"}], "&&", 
        RowBox[{
         RowBox[{"-", "V"}], "\[LessEqual]", "g2", "\[LessEqual]", "V"}], "&&", 
        RowBox[{
         RowBox[{"-", "V"}], "\[LessEqual]", "g1", "\[LessEqual]", "V"}]}], 
       ")"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.907581882418626*^9, 3.907581935436571*^9, 
  3.9075821032090187`*^9, 3.907582384079344*^9, 3.907582608375114*^9, 
  3.907584661884336*^9, 3.916310374860868*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"66dd52f3-879d-4cf4-abff-de5839f67534"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Case 3:", "Subsubsection",
 CellChangeTimes->{{3.8962493060161953`*^9, 
  3.8962493071773987`*^9}},ExpressionUUID->"d928bd2a-f9e6-4c5e-9750-\
1d5348dcce38"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"splt", "[", 
  RowBox[{"GphCADSim", "[", 
   RowBox[{"[", "3", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.89624873583403*^9, 3.896248739427781*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"ebf6b3b9-61d5-40ed-a2da-a133c194b402"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[ForAll]", 
   RowBox[{"Eps", ",", 
    RowBox[{"Eps", ">", "0"}]}]], 
  RowBox[{
   SubscriptBox["\[Exists]", 
    RowBox[{"del", ",", 
     RowBox[{"del", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[ForAll]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x4"}], "}"}], ",", 
      RowBox[{
       RowBox[{"x1", "<", "0"}], "&&", 
       RowBox[{"x2", ">", "0"}], "&&", 
       RowBox[{"x4", "<", "0"}], "&&", 
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox["x2", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x4", "2"]}]}]], "<", "del"}]}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "g1"}], " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            SuperscriptBox["x1", "2"], " ", 
            SuperscriptBox["x4", "2"]}], 
           RowBox[{
            SuperscriptBox["x1", "2"], "+", 
            SuperscriptBox["x2", "2"]}]]]}], "+", 
        RowBox[{"g2", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x4", "2"], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x4", "2"]}], 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox["x2", "2"]}]]}]]}], "+", 
        RowBox[{"x4", " ", "V"}], "+", 
        RowBox[{"x1", " ", "v1"}], "+", 
        RowBox[{"x2", " ", "v2"}]}], "<", 
       RowBox[{"Eps", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox["x2", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x4", "2"]}]}]]}]}], "||", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "g1"}], " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            SuperscriptBox["x1", "2"], " ", 
            SuperscriptBox["x4", "2"]}], 
           RowBox[{
            SuperscriptBox["x1", "2"], "+", 
            SuperscriptBox["x2", "2"]}]]]}], "+", 
        RowBox[{"g2", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x4", "2"], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x4", "2"]}], 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox["x2", "2"]}]]}]]}], "+", 
        RowBox[{"x4", " ", "V"}], "+", 
        RowBox[{"x1", " ", "v1"}], "+", 
        RowBox[{"x2", " ", "v2"}]}], "\[LessEqual]", "0"}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.907580926903741*^9, 3.907581013811316*^9, 
  3.907732611317923*^9, 3.9163103749510517`*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"2881398a-1b8b-4a45-b88a-5eaa800b98c2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"Case3res", "=", " ", 
   RowBox[{"CylindricalDecomposition", "[", 
    RowBox[{
     RowBox[{"Ni", "&&", 
      RowBox[{"x1", "<", "0"}], "&&", 
      RowBox[{"x2", ">", "0"}], "&&", 
      RowBox[{"x4", "<", "0"}], "&&", " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[ForAll]", 
         RowBox[{"Eps", ",", 
          RowBox[{"Eps", ">", "0"}]}]], 
        RowBox[{
         SubscriptBox["\[Exists]", 
          RowBox[{"del", ",", 
           RowBox[{"del", ">", "0"}]}]], 
         RowBox[{"Implies", "[", 
          RowBox[{
           RowBox[{
            SqrtBox[
             RowBox[{
              SuperscriptBox["x1", "2"], "+", 
              SuperscriptBox["x2", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["x4", "2"]}]}]], "<", "del"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "g1"}], " ", "x1", " ", "x4"}], "-", 
              RowBox[{"g2", " ", "x2", " ", "x4"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x4", " ", "V"}], "+", 
                 RowBox[{"x1", " ", "v1"}], "+", 
                 RowBox[{"x2", " ", "v2"}]}], ")"}], 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["x1", "2"], "+", 
                 SuperscriptBox["x2", "2"]}]]}]}], "<", 
             RowBox[{"Eps", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["x1", "2"], "+", 
                SuperscriptBox["x2", "2"]}]], 
              SqrtBox[
               RowBox[{
                SuperscriptBox["x1", "2"], "+", 
                SuperscriptBox["x2", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["x4", "2"]}]}]]}]}], "||", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "g1"}], " ", "x1", " ", "x4"}], "-", 
              RowBox[{"g2", " ", "x2", " ", "x4"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x4", " ", "V"}], "+", 
                 RowBox[{"x1", " ", "v1"}], "+", 
                 RowBox[{"x2", " ", "v2"}]}], ")"}], 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["x1", "2"], "+", 
                 SuperscriptBox["x2", "2"]}]]}]}], "\[LessEqual]", "0"}]}]}], 
          "]"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
      "x1", ",", "x2", ",", "x4", ",", "v1", ",", "v2", ",", "v3", ",", "V", 
       ",", "g2", ",", "g1"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.895818736714931*^9, 3.895818763007374*^9}, {
   3.895818965441126*^9, 3.895819001286892*^9}, {3.895821739647479*^9, 
   3.895821744062428*^9}, {3.895824489277046*^9, 3.895824579969174*^9}, {
   3.8958258467071877`*^9, 3.8958258511152782`*^9}, 3.8958258952366734`*^9, {
   3.895825935238678*^9, 3.8958259695836477`*^9}, {3.8958260063557463`*^9, 
   3.8958260438212214`*^9}, 3.895906554874692*^9, 3.8959066276812563`*^9, {
   3.896244955362094*^9, 3.8962449911325417`*^9}, {3.896245033506834*^9, 
   3.8962450513571053`*^9}, 3.896245219241001*^9, {3.896245267999487*^9, 
   3.896245297993369*^9}, 3.896245423618619*^9, {3.896245461943204*^9, 
   3.8962454717049313`*^9}, 3.896245557045185*^9, {3.896245820382771*^9, 
   3.8962458900895653`*^9}, {3.896248709252893*^9, 3.896248718677883*^9}, {
   3.896248783236767*^9, 3.896248783306314*^9}, {3.896248821675331*^9, 
   3.896248821741062*^9}, {3.896248920168927*^9, 3.8962489227091627`*^9}, {
   3.906702904856453*^9, 3.906702910842332*^9}, {3.9067030122635612`*^9, 
   3.9067030155503387`*^9}, {3.906703302051346*^9, 3.906703332027787*^9}, {
   3.906703541868937*^9, 3.906703565157796*^9}, {3.906703634916396*^9, 
   3.9067036395725183`*^9}, {3.906703730809177*^9, 3.906703738810871*^9}, {
   3.906703789178475*^9, 3.906703793070407*^9}, {3.9067038302241087`*^9, 
   3.9067038388131866`*^9}, 3.9067042150248957`*^9, 3.906704292440208*^9, {
   3.9067080932039022`*^9, 3.906708099035276*^9}, {3.9075772127282352`*^9, 
   3.907577212746787*^9}, {3.907577262506217*^9, 3.907577262524818*^9}, {
   3.907577366446163*^9, 3.907577366476205*^9}, 3.907577455196259*^9, {
   3.9075774998453417`*^9, 3.907577573200902*^9}, {3.90757761012324*^9, 
   3.907577610141863*^9}, {3.907577656095908*^9, 3.907577656114975*^9}, {
   3.907577734978615*^9, 3.90757773500916*^9}, {3.9075785411723537`*^9, 
   3.907578541682007*^9}, {3.9075785953686132`*^9, 3.9075785967702312`*^9}, {
   3.907578670572571*^9, 3.907578718172929*^9}, {3.907578831004003*^9, 
   3.9075788403290577`*^9}, {3.907578938949827*^9, 3.907578958572617*^9}, 
   3.907579048639073*^9, {3.907579370406663*^9, 3.90757941914751*^9}, {
   3.9075795412114067`*^9, 3.907579583444302*^9}, {3.9075796535010843`*^9, 
   3.9075796548629227`*^9}, {3.907579702298533*^9, 3.907579721249373*^9}, {
   3.907579854063429*^9, 3.907579860686885*^9}, {3.9075799646990843`*^9, 
   3.9075799732657957`*^9}, {3.907580003717548*^9, 3.907580005623571*^9}, {
   3.907580200921659*^9, 3.907580261692808*^9}, {3.9075802931993933`*^9, 
   3.907580331398944*^9}, {3.90758036422222*^9, 3.9075803661974163`*^9}, {
   3.90758044296563*^9, 3.9075805128562927`*^9}, {3.907580578238583*^9, 
   3.907580605776128*^9}, {3.9075808295547543`*^9, 3.907580889549189*^9}, {
   3.9075818321654263`*^9, 3.907581885727151*^9}, {3.9075819606799507`*^9, 
   3.9075819648511353`*^9}, {3.907582198282234*^9, 3.9075822455531588`*^9}, {
   3.907582275666148*^9, 3.907582382155161*^9}, {3.9075824180091953`*^9, 
   3.907582421894807*^9}, {3.907583523494568*^9, 3.9075835616781063`*^9}, 
   3.907583999932877*^9},
 CellLabel->"In[92]:=",ExpressionUUID->"6874d23c-ba8e-45f8-9bbb-9ac4b3f6f457"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"210.85574`", ",", 
   RowBox[{
    RowBox[{"x1", "<", "0"}], "&&", 
    RowBox[{"x2", ">", "0"}], "&&", 
    RowBox[{"x4", "<", "0"}], "&&", 
    RowBox[{"v1", "\[Equal]", "0"}], "&&", 
    RowBox[{"v2", "\[Equal]", "0"}], "&&", 
    RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"V", "\[Equal]", "0"}], "&&", 
        RowBox[{"g2", "\[Equal]", "0"}], "&&", 
        RowBox[{"g1", "\[Equal]", "0"}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"V", ">", "0"}], "&&", 
        RowBox[{
         RowBox[{"-", "V"}], "\[LessEqual]", "g2", "\[LessEqual]", "V"}], "&&", 
        RowBox[{
         RowBox[{"-", "V"}], "\[LessEqual]", "g1", "\[LessEqual]", "V"}]}], 
       ")"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.907583555030208*^9, 3.907583748387632*^9, 
  3.9075844784999228`*^9, 3.916310585742231*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"9e462f23-029d-4f02-9c86-a5523e0dc45d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Case 16:", "Subsubsection",
 CellChangeTimes->{{3.896249313395225*^9, 
  3.89624931820315*^9}},ExpressionUUID->"3199fea1-bc9d-466a-9a13-\
5fd55503952d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"splt", "[", 
  RowBox[{"GphCADSim", "[", 
   RowBox[{"[", "16", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.896248988487235*^9, 3.896248988566712*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"3c4caf15-9e5a-4e2b-9266-0fa321a081dc"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[ForAll]", 
   RowBox[{"Eps", ",", 
    RowBox[{"Eps", ">", "0"}]}]], 
  RowBox[{
   SubscriptBox["\[Exists]", 
    RowBox[{"del", ",", 
     RowBox[{"del", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[ForAll]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x4"}], "}"}], ",", 
      RowBox[{
       RowBox[{"x1", ">", "0"}], "&&", 
       RowBox[{"x2", "<", "0"}], "&&", 
       RowBox[{"x4", "\[LessEqual]", "0"}], "&&", 
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox["x2", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x4", "2"]}]}]], "<", "del"}]}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"g1", " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            SuperscriptBox["x1", "2"], " ", 
            SuperscriptBox["x4", "2"]}], 
           RowBox[{
            SuperscriptBox["x1", "2"], "+", 
            SuperscriptBox["x2", "2"]}]]]}], "-", 
        RowBox[{"g2", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x4", "2"], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x4", "2"]}], 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox["x2", "2"]}]]}]]}], "+", 
        RowBox[{"x4", " ", "V"}], "+", 
        RowBox[{"x1", " ", "v1"}], "+", 
        RowBox[{"x2", " ", "v2"}]}], "<", 
       RowBox[{"Eps", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox["x2", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x4", "2"]}]}]]}]}], "||", 
      RowBox[{
       RowBox[{
        RowBox[{"g1", " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            SuperscriptBox["x1", "2"], " ", 
            SuperscriptBox["x4", "2"]}], 
           RowBox[{
            SuperscriptBox["x1", "2"], "+", 
            SuperscriptBox["x2", "2"]}]]]}], "-", 
        RowBox[{"g2", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x4", "2"], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x4", "2"]}], 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox["x2", "2"]}]]}]]}], "+", 
        RowBox[{"x4", " ", "V"}], "+", 
        RowBox[{"x1", " ", "v1"}], "+", 
        RowBox[{"x2", " ", "v2"}]}], "\[LessEqual]", "0"}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.9075838894584703`*^9, 3.9163105858675623`*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"6190e305-f293-4a9f-984e-4c0b6f600dbb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"Case16res", "=", " ", 
   RowBox[{"CylindricalDecomposition", "[", 
    RowBox[{
     RowBox[{"Ni", "&&", 
      RowBox[{"x1", ">", "0"}], "&&", 
      RowBox[{"x2", "<", "0"}], "&&", 
      RowBox[{"x4", "<=", "0"}], "&&", " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[ForAll]", 
         RowBox[{"Eps", ",", 
          RowBox[{"Eps", ">", "0"}]}]], 
        RowBox[{
         SubscriptBox["\[Exists]", 
          RowBox[{"del", ",", 
           RowBox[{"del", ">", "0"}]}]], 
         RowBox[{"Implies", "[", 
          RowBox[{
           RowBox[{
            SqrtBox[
             RowBox[{
              SuperscriptBox["x1", "2"], "+", 
              SuperscriptBox["x2", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["x4", "2"]}]}]], "<", "del"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "g1"}], " ", "x1", " ", "x4"}], "-", 
              RowBox[{"g2", " ", "x2", " ", "x4"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x4", " ", "V"}], "+", 
                 RowBox[{"x1", " ", "v1"}], "+", 
                 RowBox[{"x2", " ", "v2"}]}], ")"}], 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["x1", "2"], "+", 
                 SuperscriptBox["x2", "2"]}]]}]}], "<", 
             RowBox[{"Eps", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["x1", "2"], "+", 
                SuperscriptBox["x2", "2"]}]], 
              SqrtBox[
               RowBox[{
                SuperscriptBox["x1", "2"], "+", 
                SuperscriptBox["x2", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["x4", "2"]}]}]]}]}], "||", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "g1"}], " ", "x1", " ", "x4"}], "-", 
              RowBox[{"g2", " ", "x2", " ", "x4"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x4", " ", "V"}], "+", 
                 RowBox[{"x1", " ", "v1"}], "+", 
                 RowBox[{"x2", " ", "v2"}]}], ")"}], 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["x1", "2"], "+", 
                 SuperscriptBox["x2", "2"]}]]}]}], "\[LessEqual]", "0"}]}]}], 
          "]"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
      "x1", ",", "x2", ",", "x4", ",", "v1", ",", "v2", ",", "v3", ",", "V", 
       ",", "g2", ",", "g1"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.895818736714931*^9, 3.895818763007374*^9}, {
   3.895818965441126*^9, 3.895819001286892*^9}, {3.895821739647479*^9, 
   3.895821744062428*^9}, {3.895824489277046*^9, 3.895824579969174*^9}, {
   3.8958258467071877`*^9, 3.8958258511152782`*^9}, 3.8958258952366734`*^9, {
   3.895825935238678*^9, 3.8958259695836477`*^9}, {3.8958260063557463`*^9, 
   3.8958260438212214`*^9}, 3.895906554874692*^9, 3.8959066276812563`*^9, {
   3.896244955362094*^9, 3.8962449911325417`*^9}, {3.896245033506834*^9, 
   3.8962450513571053`*^9}, 3.896245219241001*^9, {3.896245267999487*^9, 
   3.896245297993369*^9}, 3.896245423618619*^9, {3.896245461943204*^9, 
   3.8962454717049313`*^9}, 3.896245557045185*^9, {3.896245820382771*^9, 
   3.8962458900895653`*^9}, {3.896248709252893*^9, 3.896248718677883*^9}, {
   3.896248783236767*^9, 3.896248783306314*^9}, {3.896248821675331*^9, 
   3.896248821741062*^9}, {3.896248920168927*^9, 3.8962489227091627`*^9}, {
   3.906702904856453*^9, 3.906702910842332*^9}, {3.9067030122635612`*^9, 
   3.9067030155503387`*^9}, {3.906703302051346*^9, 3.906703332027787*^9}, {
   3.906703541868937*^9, 3.906703565157796*^9}, {3.906703634916396*^9, 
   3.9067036395725183`*^9}, {3.906703730809177*^9, 3.906703738810871*^9}, {
   3.906703789178475*^9, 3.906703793070407*^9}, {3.9067038302241087`*^9, 
   3.9067038388131866`*^9}, 3.9067042150248957`*^9, 3.906704292440208*^9, {
   3.9067080932039022`*^9, 3.906708099035276*^9}, {3.9075772127282352`*^9, 
   3.907577212746787*^9}, {3.907577262506217*^9, 3.907577262524818*^9}, {
   3.907577366446163*^9, 3.907577366476205*^9}, 3.907577455196259*^9, {
   3.9075774998453417`*^9, 3.907577573200902*^9}, {3.90757761012324*^9, 
   3.907577610141863*^9}, {3.907577656095908*^9, 3.907577656114975*^9}, {
   3.907577734978615*^9, 3.90757773500916*^9}, {3.9075785411723537`*^9, 
   3.907578541682007*^9}, {3.9075785953686132`*^9, 3.9075785967702312`*^9}, {
   3.907578670572571*^9, 3.907578718172929*^9}, {3.907578831004003*^9, 
   3.9075788403290577`*^9}, {3.907578938949827*^9, 3.907578958572617*^9}, 
   3.907579048639073*^9, {3.907579370406663*^9, 3.90757941914751*^9}, {
   3.9075795412114067`*^9, 3.907579583444302*^9}, {3.9075796535010843`*^9, 
   3.9075796548629227`*^9}, {3.907579702298533*^9, 3.907579721249373*^9}, {
   3.907579854063429*^9, 3.907579860686885*^9}, {3.9075799646990843`*^9, 
   3.9075799732657957`*^9}, {3.907580003717548*^9, 3.907580005623571*^9}, {
   3.907580200921659*^9, 3.907580261692808*^9}, {3.9075802931993933`*^9, 
   3.907580331398944*^9}, {3.90758036422222*^9, 3.9075803661974163`*^9}, {
   3.90758044296563*^9, 3.9075805128562927`*^9}, {3.907580578238583*^9, 
   3.907580605776128*^9}, {3.9075808295547543`*^9, 3.907580889549189*^9}, {
   3.9075818321654263`*^9, 3.907581885727151*^9}, {3.9075819606799507`*^9, 
   3.9075819648511353`*^9}, {3.907582198282234*^9, 3.9075822455531588`*^9}, {
   3.907582275666148*^9, 3.907582382155161*^9}, {3.9075824180091953`*^9, 
   3.907582421894807*^9}, {3.907583523494568*^9, 3.9075835616781063`*^9}, {
   3.907583913855671*^9, 3.90758392078283*^9}, 3.907583993300851*^9},
 CellLabel->"In[94]:=",ExpressionUUID->"eadd6bf6-a708-4fea-a784-c18418fe0b66"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"207.874589`", ",", 
   RowBox[{
    RowBox[{"x1", ">", "0"}], "&&", 
    RowBox[{"x2", "<", "0"}], "&&", 
    RowBox[{"x4", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v1", "\[Equal]", "0"}], "&&", 
    RowBox[{"v2", "\[Equal]", "0"}], "&&", 
    RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"V", "\[Equal]", "0"}], "&&", 
        RowBox[{"g2", "\[Equal]", "0"}], "&&", 
        RowBox[{"g1", "\[Equal]", "0"}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"V", ">", "0"}], "&&", 
        RowBox[{
         RowBox[{"-", "V"}], "\[LessEqual]", "g2", "\[LessEqual]", "V"}], "&&", 
        RowBox[{
         RowBox[{"-", "V"}], "\[LessEqual]", "g1", "\[LessEqual]", "V"}]}], 
       ")"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.90758411104368*^9, 3.9075848466907053`*^9, 
  3.916310794317563*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"bfe9ba30-0577-4f3b-a36d-ef0d9eb538c3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Case 20:", "Subsubsection",
 CellChangeTimes->{{3.896249323212682*^9, 
  3.896249324317114*^9}},ExpressionUUID->"66ec1026-6e87-4389-96dc-\
e54d0a151d4a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"splt", "[", 
  RowBox[{"GphCADSim", "[", 
   RowBox[{"[", "20", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.896249049822947*^9, 3.896249049961329*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"219e8d74-8a1a-44cf-997e-b48ad264ac32"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[ForAll]", 
   RowBox[{"Eps", ",", 
    RowBox[{"Eps", ">", "0"}]}]], 
  RowBox[{
   SubscriptBox["\[Exists]", 
    RowBox[{"del", ",", 
     RowBox[{"del", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[ForAll]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x4"}], "}"}], ",", 
      RowBox[{
       RowBox[{"x1", ">", "0"}], "&&", 
       RowBox[{"x2", ">", "0"}], "&&", 
       RowBox[{"x4", "<", "0"}], "&&", 
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox["x2", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x4", "2"]}]}]], "<", "del"}]}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"g1", " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            SuperscriptBox["x1", "2"], " ", 
            SuperscriptBox["x4", "2"]}], 
           RowBox[{
            SuperscriptBox["x1", "2"], "+", 
            SuperscriptBox["x2", "2"]}]]]}], "+", 
        RowBox[{"g2", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x4", "2"], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x4", "2"]}], 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox["x2", "2"]}]]}]]}], "+", 
        RowBox[{"x4", " ", "V"}], "+", 
        RowBox[{"x1", " ", "v1"}], "+", 
        RowBox[{"x2", " ", "v2"}]}], "<", 
       RowBox[{"Eps", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox["x2", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x4", "2"]}]}]]}]}], "||", 
      RowBox[{
       RowBox[{
        RowBox[{"g1", " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            SuperscriptBox["x1", "2"], " ", 
            SuperscriptBox["x4", "2"]}], 
           RowBox[{
            SuperscriptBox["x1", "2"], "+", 
            SuperscriptBox["x2", "2"]}]]]}], "+", 
        RowBox[{"g2", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x4", "2"], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x4", "2"]}], 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox["x2", "2"]}]]}]]}], "+", 
        RowBox[{"x4", " ", "V"}], "+", 
        RowBox[{"x1", " ", "v1"}], "+", 
        RowBox[{"x2", " ", "v2"}]}], "\[LessEqual]", "0"}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.907581226463875*^9, 3.9075841112346*^9, 
  3.916310799381919*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"29ad18cd-9b74-4f3b-9f7a-cf6b33cdeb7f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"Case20res", "=", " ", 
   RowBox[{"CylindricalDecomposition", "[", 
    RowBox[{
     RowBox[{"Ni", "&&", 
      RowBox[{"x1", ">", "0"}], "&&", 
      RowBox[{"x2", ">", "0"}], "&&", 
      RowBox[{"x4", "<", "0"}], "&&", " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[ForAll]", 
         RowBox[{"Eps", ",", 
          RowBox[{"Eps", ">", "0"}]}]], 
        RowBox[{
         SubscriptBox["\[Exists]", 
          RowBox[{"del", ",", 
           RowBox[{"del", ">", "0"}]}]], 
         RowBox[{"Implies", "[", 
          RowBox[{
           RowBox[{
            SqrtBox[
             RowBox[{
              SuperscriptBox["x1", "2"], "+", 
              SuperscriptBox["x2", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["x4", "2"]}]}]], "<", "del"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "g1"}], " ", "x1", " ", "x4"}], "-", 
              RowBox[{"g2", " ", "x2", " ", "x4"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x4", " ", "V"}], "+", 
                 RowBox[{"x1", " ", "v1"}], "+", 
                 RowBox[{"x2", " ", "v2"}]}], ")"}], 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["x1", "2"], "+", 
                 SuperscriptBox["x2", "2"]}]]}]}], "<", 
             RowBox[{"Eps", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["x1", "2"], "+", 
                SuperscriptBox["x2", "2"]}]], 
              SqrtBox[
               RowBox[{
                SuperscriptBox["x1", "2"], "+", 
                SuperscriptBox["x2", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["x4", "2"]}]}]]}]}], "||", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "g1"}], " ", "x1", " ", "x4"}], "-", 
              RowBox[{"g2", " ", "x2", " ", "x4"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x4", " ", "V"}], "+", 
                 RowBox[{"x1", " ", "v1"}], "+", 
                 RowBox[{"x2", " ", "v2"}]}], ")"}], 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["x1", "2"], "+", 
                 SuperscriptBox["x2", "2"]}]]}]}], "\[LessEqual]", "0"}]}]}], 
          "]"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
      "x1", ",", "x2", ",", "x4", ",", "v1", ",", "v2", ",", "v3", ",", "V", 
       ",", "g2", ",", "g1"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.895818736714931*^9, 3.895818763007374*^9}, {
   3.895818965441126*^9, 3.895819001286892*^9}, {3.895821739647479*^9, 
   3.895821744062428*^9}, {3.895824489277046*^9, 3.895824579969174*^9}, {
   3.8958258467071877`*^9, 3.8958258511152782`*^9}, 3.8958258952366734`*^9, {
   3.895825935238678*^9, 3.8958259695836477`*^9}, {3.8958260063557463`*^9, 
   3.8958260438212214`*^9}, 3.895906554874692*^9, 3.8959066276812563`*^9, {
   3.896244955362094*^9, 3.8962449911325417`*^9}, {3.896245033506834*^9, 
   3.8962450513571053`*^9}, 3.896245219241001*^9, {3.896245267999487*^9, 
   3.896245297993369*^9}, 3.896245423618619*^9, {3.896245461943204*^9, 
   3.8962454717049313`*^9}, 3.896245557045185*^9, {3.896245820382771*^9, 
   3.8962458900895653`*^9}, {3.896248709252893*^9, 3.896248718677883*^9}, {
   3.896248783236767*^9, 3.896248783306314*^9}, {3.896248821675331*^9, 
   3.896248821741062*^9}, {3.896248920168927*^9, 3.8962489227091627`*^9}, {
   3.906702904856453*^9, 3.906702910842332*^9}, {3.9067030122635612`*^9, 
   3.9067030155503387`*^9}, {3.906703302051346*^9, 3.906703332027787*^9}, {
   3.906703541868937*^9, 3.906703565157796*^9}, {3.906703634916396*^9, 
   3.9067036395725183`*^9}, {3.906703730809177*^9, 3.906703738810871*^9}, {
   3.906703789178475*^9, 3.906703793070407*^9}, {3.9067038302241087`*^9, 
   3.9067038388131866`*^9}, 3.9067042150248957`*^9, 3.906704292440208*^9, {
   3.9067080932039022`*^9, 3.906708099035276*^9}, {3.9075772127282352`*^9, 
   3.907577212746787*^9}, {3.907577262506217*^9, 3.907577262524818*^9}, {
   3.907577366446163*^9, 3.907577366476205*^9}, 3.907577455196259*^9, {
   3.9075774998453417`*^9, 3.907577573200902*^9}, {3.90757761012324*^9, 
   3.907577610141863*^9}, {3.907577656095908*^9, 3.907577656114975*^9}, {
   3.907577734978615*^9, 3.90757773500916*^9}, {3.9075785411723537`*^9, 
   3.907578541682007*^9}, {3.9075785953686132`*^9, 3.9075785967702312`*^9}, {
   3.907578670572571*^9, 3.907578718172929*^9}, {3.907578831004003*^9, 
   3.9075788403290577`*^9}, {3.907578938949827*^9, 3.907578958572617*^9}, 
   3.907579048639073*^9, {3.907579370406663*^9, 3.90757941914751*^9}, {
   3.9075795412114067`*^9, 3.907579583444302*^9}, {3.9075796535010843`*^9, 
   3.9075796548629227`*^9}, {3.907579702298533*^9, 3.907579721249373*^9}, {
   3.907579854063429*^9, 3.907579860686885*^9}, {3.9075799646990843`*^9, 
   3.9075799732657957`*^9}, {3.907580003717548*^9, 3.907580005623571*^9}, {
   3.907580200921659*^9, 3.907580261692808*^9}, {3.9075802931993933`*^9, 
   3.907580331398944*^9}, {3.90758036422222*^9, 3.9075803661974163`*^9}, {
   3.90758044296563*^9, 3.9075805128562927`*^9}, {3.907580578238583*^9, 
   3.907580605776128*^9}, {3.9075808295547543`*^9, 3.907580889549189*^9}, {
   3.9075818321654263`*^9, 3.907581885727151*^9}, {3.9075819606799507`*^9, 
   3.9075819648511353`*^9}, {3.907582198282234*^9, 3.9075822455531588`*^9}, {
   3.907582275666148*^9, 3.907582382155161*^9}, {3.9075824180091953`*^9, 
   3.907582421894807*^9}, {3.907583523494568*^9, 3.9075835616781063`*^9}, {
   3.907583913855671*^9, 3.90758392078283*^9}, {3.9075839725495872`*^9, 
   3.907583982137498*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"6efee574-d668-4499-bae3-e20ab510efa8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"208.368241`", ",", 
   RowBox[{
    RowBox[{"x1", ">", "0"}], "&&", 
    RowBox[{"x2", ">", "0"}], "&&", 
    RowBox[{"x4", "<", "0"}], "&&", 
    RowBox[{"v1", "\[Equal]", "0"}], "&&", 
    RowBox[{"v2", "\[Equal]", "0"}], "&&", 
    RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"V", "\[Equal]", "0"}], "&&", 
        RowBox[{"g2", "\[Equal]", "0"}], "&&", 
        RowBox[{"g1", "\[Equal]", "0"}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"V", ">", "0"}], "&&", 
        RowBox[{
         RowBox[{"-", "V"}], "\[LessEqual]", "g2", "\[LessEqual]", "V"}], "&&", 
        RowBox[{
         RowBox[{"-", "V"}], "\[LessEqual]", "g1", "\[LessEqual]", "V"}]}], 
       ")"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.907584295627512*^9, 3.916311011825247*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"de2f0de0-a80a-454e-ae5b-e53ebdbb931b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["List of the results", "Subsubsection",
 CellChangeTimes->{{3.896249353173579*^9, 3.896249358051053*^9}, {
  3.907584034202763*^9, 
  3.907584035708104*^9}},ExpressionUUID->"2dd2674d-121d-4df8-b69c-\
956d5fd600d4"],

Cell[CellGroupData[{

Cell[BoxData["Case1res"], "Input",
 CellChangeTimes->{{3.895826532221106*^9, 3.8958265410312033`*^9}, {
   3.8958265989944773`*^9, 3.89582660529185*^9}, {3.895906729465534*^9, 
   3.895906732292066*^9}, {3.896249092629446*^9, 3.8962490969567623`*^9}, {
   3.896249369017438*^9, 3.8962494120860987`*^9}, {3.896249475307169*^9, 
   3.89624948892142*^9}, 3.907577213030582*^9, 3.907577262708425*^9, {
   3.907577547169368*^9, 3.907577573293892*^9}, 3.9075776103560266`*^9, 
   3.90757765629707*^9, {3.9075840253097*^9, 3.907584039070863*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"f3681060-54fb-4ef1-8c7b-3844074278f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x1", "<", "0"}], "&&", 
  RowBox[{"x2", "\[LessEqual]", "0"}], "&&", 
  RowBox[{"x4", "\[LessEqual]", "0"}], "&&", 
  RowBox[{"v1", "\[Equal]", "0"}], "&&", 
  RowBox[{"v2", "\[Equal]", "0"}], "&&", 
  RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"V", "\[Equal]", "0"}], "&&", 
      RowBox[{"g2", "\[Equal]", "0"}], "&&", 
      RowBox[{"g1", "\[Equal]", "0"}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"V", ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"-", "V"}], "\[LessEqual]", "g2", "\[LessEqual]", "V"}], "&&", 
      
      RowBox[{
       RowBox[{"-", "V"}], "\[LessEqual]", "g1", "\[LessEqual]", "V"}]}], 
     ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.907584661982884*^9, 3.907584847402227*^9, 
  3.9163110168863373`*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"a88e17ce-f612-462e-ada3-10583a491d78"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["Case3res"], "Input",
 CellChangeTimes->{{3.9075840462148533`*^9, 3.907584046334627*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"5495c9e7-b930-4765-acf6-59a96746e982"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x1", "<", "0"}], "&&", 
  RowBox[{"x2", ">", "0"}], "&&", 
  RowBox[{"x4", "<", "0"}], "&&", 
  RowBox[{"v1", "\[Equal]", "0"}], "&&", 
  RowBox[{"v2", "\[Equal]", "0"}], "&&", 
  RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"V", "\[Equal]", "0"}], "&&", 
      RowBox[{"g2", "\[Equal]", "0"}], "&&", 
      RowBox[{"g1", "\[Equal]", "0"}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"V", ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"-", "V"}], "\[LessEqual]", "g2", "\[LessEqual]", "V"}], "&&", 
      
      RowBox[{
       RowBox[{"-", "V"}], "\[LessEqual]", "g1", "\[LessEqual]", "V"}]}], 
     ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.907584662115644*^9, 3.9075848475082703`*^9, 
  3.9163110208385077`*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"b7cc01e9-2510-48fc-8147-897678e7db39"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["Case16res"], "Input",
 CellChangeTimes->{3.907584049854129*^9},
 CellLabel->"In[99]:=",ExpressionUUID->"cc010a10-6e3e-4060-b1c1-7629bd77fda6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x1", ">", "0"}], "&&", 
  RowBox[{"x2", "<", "0"}], "&&", 
  RowBox[{"x4", "\[LessEqual]", "0"}], "&&", 
  RowBox[{"v1", "\[Equal]", "0"}], "&&", 
  RowBox[{"v2", "\[Equal]", "0"}], "&&", 
  RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"V", "\[Equal]", "0"}], "&&", 
      RowBox[{"g2", "\[Equal]", "0"}], "&&", 
      RowBox[{"g1", "\[Equal]", "0"}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"V", ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"-", "V"}], "\[LessEqual]", "g2", "\[LessEqual]", "V"}], "&&", 
      
      RowBox[{
       RowBox[{"-", "V"}], "\[LessEqual]", "g1", "\[LessEqual]", "V"}]}], 
     ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.907584662243691*^9, 3.907584847616329*^9, 
  3.916311025500104*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"e57cfd41-2152-4a2c-8462-728ad32337ab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["Case20res"], "Input",
 CellChangeTimes->{{3.907584052460719*^9, 3.907584052976115*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"e298b8a6-c11d-4f2d-bd99-64833a7d06b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x1", ">", "0"}], "&&", 
  RowBox[{"x2", ">", "0"}], "&&", 
  RowBox[{"x4", "<", "0"}], "&&", 
  RowBox[{"v1", "\[Equal]", "0"}], "&&", 
  RowBox[{"v2", "\[Equal]", "0"}], "&&", 
  RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"V", "\[Equal]", "0"}], "&&", 
      RowBox[{"g2", "\[Equal]", "0"}], "&&", 
      RowBox[{"g1", "\[Equal]", "0"}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"V", ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"-", "V"}], "\[LessEqual]", "g2", "\[LessEqual]", "V"}], "&&", 
      
      RowBox[{
       RowBox[{"-", "V"}], "\[LessEqual]", "g1", "\[LessEqual]", "V"}]}], 
     ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.907584662346282*^9, 3.907584847724848*^9, 
  3.916311030212726*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"3c3d48f7-47cb-4842-9d5d-3a7feb19ccb0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Projections of x1, x2 and x4", "Subsubsection",
 CellChangeTimes->{{3.8962494995161467`*^9, 3.896249506282795*^9}, 
   3.90757721307321*^9, 3.907577262733149*^9, 3.9075776103782377`*^9, 
   3.907577656318598*^9, {3.907584440745571*^9, 
   3.907584446026235*^9}},ExpressionUUID->"89ecb7a3-ce10-4faa-9615-\
2d1aacec1e09"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CylindricalDecomposition", "[", 
   RowBox[{
    RowBox[{"Exists", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x4"}], "}"}], ",", "Case1res"}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"v1", ",", "v2", ",", "v3", ",", "V", ",", "g1", ",", "g2"}], 
     "}"}]}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Projection", " ", "of", " ", "these", " ", "solutions", " ", "on", " ", 
     "V"}], ",", "g1", ",", "g2"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.896249130521894*^9, 3.896249238280779*^9}, {
   3.8962495338803263`*^9, 3.8962495458982477`*^9}, 3.9075772130809593`*^9, 
   3.9075772627378197`*^9, {3.907577547220562*^9, 3.907577573318018*^9}, 
   3.907577610383649*^9, 3.9075776563229513`*^9, {3.907584073421764*^9, 
   3.907584074506912*^9}, {3.907584874816728*^9, 3.907584876854061*^9}, {
   3.916310187632361*^9, 3.916310192568516*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"ce594b6e-ec5b-4eb8-bd8b-56582ec67ff5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v1", "\[Equal]", "0"}], "&&", 
  RowBox[{"v2", "\[Equal]", "0"}], "&&", 
  RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"V", "\[Equal]", "0"}], "&&", 
      RowBox[{"g1", "\[Equal]", "0"}], "&&", 
      RowBox[{"g2", "\[Equal]", "0"}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"V", ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"-", "V"}], "\[LessEqual]", "g1", "\[LessEqual]", "V"}], "&&", 
      
      RowBox[{
       RowBox[{"-", "V"}], "\[LessEqual]", "g2", "\[LessEqual]", "V"}]}], 
     ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9075848468889837`*^9, 3.907584877791155*^9, 
  3.916311035983759*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"de172a20-ac03-4360-a091-fb482e9e16ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CylindricalDecomposition", "[", 
   RowBox[{
    RowBox[{"Exists", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x4"}], "}"}], ",", "Case3res"}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"v1", ",", "v2", ",", "v3", ",", "V", ",", "g1", ",", "g2"}], 
     "}"}]}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.8962492503012247`*^9, 3.8962492503379107`*^9}, {
   3.8962495554242573`*^9, 3.896249557419836*^9}, 3.907577213083638*^9, 
   3.9075772627397833`*^9, {3.907577547240353*^9, 3.907577573323575*^9}, 
   3.9075776103857803`*^9, 3.9075776563250227`*^9, {3.9075840772792587`*^9, 
   3.907584077881688*^9}, 3.907584885110754*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"7b5005d8-bc8a-4d1e-bf68-048eba396005"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v1", "\[Equal]", "0"}], "&&", 
  RowBox[{"v2", "\[Equal]", "0"}], "&&", 
  RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"V", "\[Equal]", "0"}], "&&", 
      RowBox[{"g1", "\[Equal]", "0"}], "&&", 
      RowBox[{"g2", "\[Equal]", "0"}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"V", ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"-", "V"}], "\[LessEqual]", "g1", "\[LessEqual]", "V"}], "&&", 
      
      RowBox[{
       RowBox[{"-", "V"}], "\[LessEqual]", "g2", "\[LessEqual]", "V"}]}], 
     ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.907584847067255*^9, 3.907584885867126*^9, 
  3.916311039936776*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"6aa37493-ae32-4741-90a6-7215edfa2b8e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CylindricalDecomposition", "[", 
   RowBox[{
    RowBox[{"Exists", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x4"}], "}"}], ",", "Case16res"}], "]"}],
     ",", 
    RowBox[{"{", 
     RowBox[{"v1", ",", "v2", ",", "v3", ",", "V", ",", "g1", ",", "g2"}], 
     "}"}]}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.896249256211742*^9, 3.896249256349648*^9}, {
   3.896249519726862*^9, 3.896249521166678*^9}, {3.896249559969845*^9, 
   3.896249564016303*^9}, 3.907577213086321*^9, 3.907577262741749*^9, {
   3.90757754725688*^9, 3.907577573329174*^9}, 3.9075776103892193`*^9, 
   3.907577656327075*^9, {3.907584080617979*^9, 3.907584081187458*^9}, 
   3.907584889476408*^9},
 CellLabel->
  "In[103]:=",ExpressionUUID->"5ef11dbd-83d2-4828-9ac7-a708e363761e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v1", "\[Equal]", "0"}], "&&", 
  RowBox[{"v2", "\[Equal]", "0"}], "&&", 
  RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"V", "\[Equal]", "0"}], "&&", 
      RowBox[{"g1", "\[Equal]", "0"}], "&&", 
      RowBox[{"g2", "\[Equal]", "0"}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"V", ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"-", "V"}], "\[LessEqual]", "g1", "\[LessEqual]", "V"}], "&&", 
      
      RowBox[{
       RowBox[{"-", "V"}], "\[LessEqual]", "g2", "\[LessEqual]", "V"}]}], 
     ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.907584847173224*^9, 3.907584890457841*^9, 
  3.916311044699589*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"de535132-304d-498d-8a6c-d051b4f344c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CylindricalDecomposition", "[", 
   RowBox[{
    RowBox[{"Exists", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x4"}], "}"}], ",", "Case20res"}], "]"}],
     ",", 
    RowBox[{"{", 
     RowBox[{"v1", ",", "v2", ",", "v3", ",", "V", ",", "g1", ",", "g2"}], 
     "}"}]}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.8962492609065857`*^9, 3.896249261144457*^9}, {
   3.896249515940337*^9, 3.896249523952137*^9}, {3.896249567392289*^9, 
   3.8962495703428707`*^9}, 3.907577213089054*^9, 3.9075772627437153`*^9, {
   3.9075775472734737`*^9, 3.907577573334787*^9}, 3.907577610395049*^9, 
   3.9075776563291616`*^9, {3.907584083907981*^9, 3.907584084687316*^9}, 
   3.9075848931825657`*^9},
 CellLabel->
  "In[104]:=",ExpressionUUID->"e4244192-3e67-40c3-a982-bae00bd502e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v1", "\[Equal]", "0"}], "&&", 
  RowBox[{"v2", "\[Equal]", "0"}], "&&", 
  RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"V", "\[Equal]", "0"}], "&&", 
      RowBox[{"g1", "\[Equal]", "0"}], "&&", 
      RowBox[{"g2", "\[Equal]", "0"}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"V", ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"-", "V"}], "\[LessEqual]", "g1", "\[LessEqual]", "V"}], "&&", 
      
      RowBox[{
       RowBox[{"-", "V"}], "\[LessEqual]", "g2", "\[LessEqual]", "V"}]}], 
     ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9075848472730293`*^9, 3.907584893569417*^9, 
  3.916311050469973*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"b46cf474-abec-4cbf-afa7-ced31f8c4322"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"These", " ", "conditions", " ", "are", " ", "all", " ", "the", " ", 
   RowBox[{"same", ".", " ", "They"}], " ", "are", " ", "already", " ", "in", 
   " ", 
   RowBox[{"N_i", ".", " ", "We"}], " ", "can", " ", "check", " ", "it", " ", 
   "by", " ", "adding", " ", "these", " ", "conditions", " ", "to", " ", 
   "res", " ", "and", " ", "calculating", " ", "N_i", " ", 
   RowBox[{"again", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.896249576712401*^9, 
  3.896249616336526*^9}},ExpressionUUID->"68e35139-297a-435e-8add-\
ac92729d6b12"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Update N_i", "Subsection",
 CellChangeTimes->{{3.896249716948368*^9, 
  3.896249718634748*^9}},ExpressionUUID->"1a713657-9da2-4a7d-84d8-\
0ba5f69cd260"],

Cell[CellGroupData[{

Cell[BoxData["Ni"], "Input",
 CellChangeTimes->{{3.9075853715515203`*^9, 3.907585371786894*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"fba641d4-6604-4ac9-a6cf-e5ea9a0094bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v1", "\[Equal]", "0"}], "&&", 
  RowBox[{"v2", "\[Equal]", "0"}], "&&", 
  RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
  RowBox[{"V", "\[GreaterEqual]", "0"}], "&&", 
  RowBox[{
   RowBox[{"-", "V"}], "\[LessEqual]", "g1", "\[LessEqual]", "V"}], "&&", 
  RowBox[{
   RowBox[{"-", "V"}], "\[LessEqual]", "g2", "\[LessEqual]", 
   "V"}]}]], "Output",
 CellChangeTimes->{3.907585372158987*^9, 3.9163110544222393`*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"69cd19df-8e72-495c-9975-fde971270398"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AppendTo", "[", 
  RowBox[{"res", ",", 
   RowBox[{
    RowBox[{"v1", "\[Equal]", "0"}], "&&", 
    RowBox[{"v2", "\[Equal]", "0"}], "&&", 
    RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"V", "\[Equal]", "0"}], "&&", 
        RowBox[{"g1", "\[Equal]", "0"}], "&&", 
        RowBox[{"g2", "\[Equal]", "0"}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"V", ">", "0"}], "&&", 
        RowBox[{
         RowBox[{"-", "V"}], "\[LessEqual]", "g1", "\[LessEqual]", "V"}], "&&", 
        RowBox[{
         RowBox[{"-", "V"}], "\[LessEqual]", "g2", "\[LessEqual]", "V"}]}], 
       ")"}]}], ")"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.896249619797676*^9, 3.8962496291839247`*^9}, {
   3.9075775472907677`*^9, 3.907577573342311*^9}, 3.90758535844014*^9},
 CellLabel->
  "In[106]:=",ExpressionUUID->"6f9e38f2-8dbd-412c-9513-eb3c1fe372c5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"v2", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v1", "\[GreaterEqual]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v2", "\[GreaterEqual]", "0"}]}], ",", 
   RowBox[{"g1", "\[GreaterEqual]", 
    RowBox[{"-", "V"}]}], ",", 
   RowBox[{"g1", "\[LessEqual]", "V"}], ",", "True", ",", 
   RowBox[{"v3", "\[LessEqual]", "0"}], ",", 
   RowBox[{"v2", "\[LessEqual]", "0"}], ",", 
   RowBox[{
    RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v2", "\[LessEqual]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"g1", "\[LessEqual]", "V"}], "&&", 
    RowBox[{"v1", "\[LessEqual]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v1", "\[LessEqual]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"v2", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v1", "\[LessEqual]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"g2", "\[Element]", 
     TemplateBox[{},
      "Reals"]}], "&&", 
    RowBox[{"V", "\[GreaterEqual]", 
     RowBox[{"-", "g2"}]}], "&&", 
    RowBox[{"v2", "\[GreaterEqual]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"g2", "\[Element]", 
     TemplateBox[{},
      "Reals"]}], "&&", 
    RowBox[{"V", "\[GreaterEqual]", "g2"}], "&&", 
    RowBox[{"v2", "\[LessEqual]", "0"}]}], ",", 
   RowBox[{"v3", "\[LessEqual]", "0"}], ",", 
   RowBox[{"v3", "\[LessEqual]", "0"}], ",", 
   RowBox[{"v3", "\[LessEqual]", "0"}], ",", 
   RowBox[{"v3", "\[LessEqual]", "0"}], ",", 
   RowBox[{
    RowBox[{"v1", "\[Equal]", "0"}], "&&", 
    RowBox[{"v2", "\[Equal]", "0"}], "&&", 
    RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"V", "\[Equal]", "0"}], "&&", 
        RowBox[{"g1", "\[Equal]", "0"}], "&&", 
        RowBox[{"g2", "\[Equal]", "0"}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"V", ">", "0"}], "&&", 
        RowBox[{
         RowBox[{"-", "V"}], "\[LessEqual]", "g1", "\[LessEqual]", "V"}], "&&", 
        RowBox[{
         RowBox[{"-", "V"}], "\[LessEqual]", "g2", "\[LessEqual]", "V"}]}], 
       ")"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.907585359061837*^9, 3.916311059184973*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"08d6aadc-e8f8-4aa7-ac1b-9c62ab7d3253"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CylindricalDecomposition", "[", 
  RowBox[{
   RowBox[{"And", "@@", "res"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"v1", ",", "v2", ",", "v3", ",", "V", ",", "g1", ",", "g2"}], 
    "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8962496412181807`*^9, 3.896249663876008*^9}, 
   3.907577455236474*^9, {3.907577499888527*^9, 3.907577573355668*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"26656f07-2884-4171-b647-549472edd9a0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v1", "\[Equal]", "0"}], "&&", 
  RowBox[{"v2", "\[Equal]", "0"}], "&&", 
  RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"V", "\[Equal]", "0"}], "&&", 
      RowBox[{"g1", "\[Equal]", "0"}], "&&", 
      RowBox[{"g2", "\[Equal]", "0"}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"V", ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"-", "V"}], "\[LessEqual]", "g1", "\[LessEqual]", "V"}], "&&", 
      
      RowBox[{
       RowBox[{"-", "V"}], "\[LessEqual]", "g2", "\[LessEqual]", "V"}]}], 
     ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.907585363757903*^9, 3.916311065355982*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"5cd4c792-6b1d-4ed0-ae4d-58f5cac87ced"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Last Unresolved Case : Case 9", "Subsection",
 CellChangeTimes->{{3.8958267560517178`*^9, 3.895826757417738*^9}, {
   3.8962497626627827`*^9, 3.8962497736590347`*^9}, 3.907577366679739*^9, 
   3.907577735208867*^9, {3.907590384610708*^9, 
   3.90759038486339*^9}},ExpressionUUID->"d7d1dfa2-2d09-4da5-8642-\
2b2b040f46dd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GphCADSim", "[", 
  RowBox[{"[", "9", "]"}], "]"}]], "Input",
 CellLabel->
  "In[108]:=",ExpressionUUID->"051341dd-7c8c-4136-a456-485787d8207e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x1", "\[Equal]", "0"}], "&&", 
  RowBox[{"x2", "\[Equal]", "0"}], "&&", 
  RowBox[{"x3", "\[Equal]", "0"}], "&&", 
  RowBox[{"x4", "<", "0"}], "&&", 
  RowBox[{"x4", "<", "x5", "<", 
   RowBox[{"-", "x4"}]}], "&&", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["x4", "2"], "-", 
      SuperscriptBox["x5", "2"]}]]}], "\[LessEqual]", "x6", "\[LessEqual]", 
   SqrtBox[
    RowBox[{
     SuperscriptBox["x4", "2"], "-", 
     SuperscriptBox["x5", "2"]}]]}]}]], "Output",
 CellChangeTimes->{3.9075980354937077`*^9, 3.907744349204308*^9, 
  3.9163110692480993`*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"22a58189-731a-402e-bb5a-9e06d083d322"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"splt", "[", 
  RowBox[{"GphCADSim", "[", 
   RowBox[{"[", "9", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.895826760660965*^9, 3.8958267607028027`*^9}, {
   3.895827054366661*^9, 3.8958270573330183`*^9}, {3.895827159022896*^9, 
   3.8958271592688103`*^9}, 3.895827487550061*^9, 3.90757745524422*^9, 
   3.907577499892425*^9, 3.907744343682743*^9},
 CellLabel->
  "In[109]:=",ExpressionUUID->"cb4179ea-7c12-48e7-8af6-66c50f00491f"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[ForAll]", 
   RowBox[{"Eps", ",", 
    RowBox[{"Eps", ">", "0"}]}]], 
  RowBox[{
   SubscriptBox["\[Exists]", 
    RowBox[{"del", ",", 
     RowBox[{"del", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[ForAll]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x4", ",", "x5", ",", "x6"}], "}"}], ",", 
      RowBox[{
       RowBox[{"x4", "<", "0"}], "&&", 
       RowBox[{"x4", "<", "x5", "<", 
        RowBox[{"-", "x4"}]}], "&&", 
       RowBox[{
        RowBox[{"-", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x4", "2"], "-", 
           SuperscriptBox["x5", "2"]}]]}], "\[LessEqual]", "x6", 
        "\[LessEqual]", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["x4", "2"], "-", 
          SuperscriptBox["x5", "2"]}]]}], "&&", 
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["x4", "2"], "+", 
          SuperscriptBox["x5", "2"], "+", 
          SuperscriptBox["x6", "2"]}]], "<", "del"}]}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"g1", " ", "x5"}], "+", 
        RowBox[{"g2", " ", "x6"}], "+", 
        RowBox[{"x4", " ", "V"}]}], "<", 
       RowBox[{"Eps", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["x4", "2"], "+", 
          SuperscriptBox["x5", "2"], "+", 
          SuperscriptBox["x6", "2"]}]]}]}], "||", 
      RowBox[{
       RowBox[{
        RowBox[{"g1", " ", "x5"}], "+", 
        RowBox[{"g2", " ", "x6"}], "+", 
        RowBox[{"x4", " ", "V"}]}], "\[LessEqual]", "0"}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.9163110763566303`*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"b8f83c3d-3377-4961-8d15-d73fff5068ab"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"The", " ", "condition", " ", "x4"}], "<", "0"}], "&&", 
   RowBox[{"x4", "<", "x5", "<", 
    RowBox[{"-", "x4"}]}], "&&", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["x5", "2"]}], "+", 
       SuperscriptBox["x4", "2"]}]]}], "\[LessEqual]", "x6", "\[LessEqual]", 
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["x5", "2"]}], "+", 
       SuperscriptBox["x4", "2"]}]], " ", "is", " ", "the", " ", "same", " ", 
     "as", " ", "x4"}], "<", 
    RowBox[{
     RowBox[{"0", " ", "and", " ", 
      SuperscriptBox["x6", "2"]}], "+", 
     SuperscriptBox["x5", "2"]}], "<=", 
    SuperscriptBox["x4", "2"]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.896249796805183*^9, 3.8962498226505537`*^9}, 
   3.896249856674561*^9, {3.896250689586258*^9, 3.896250695206133*^9}, {
   3.907577366713731*^9, 3.9075773667246037`*^9}, {3.907577422106045*^9, 
   3.907577431903387*^9}, {3.907577735238964*^9, 3.9075777352496567`*^9}, {
   3.907577766580022*^9, 
   3.907577783013953*^9}},ExpressionUUID->"c8652104-6764-4f1f-ab1f-\
fed68a062f02"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[ForAll]", 
   RowBox[{"Eps", ",", 
    RowBox[{"Eps", ">", "0"}]}]], 
  RowBox[{
   SubscriptBox["\[Exists]", 
    RowBox[{"del", ",", 
     RowBox[{"del", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[ForAll]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x4", ",", "x5", ",", "x6"}], "}"}], ",", 
      RowBox[{
       RowBox[{"x4", "<", "0"}], "&&", 
       RowBox[{
        RowBox[{
         SuperscriptBox["x6", "2"], "+", 
         SuperscriptBox["x5", "2"]}], "<=", 
        SuperscriptBox["x4", "2"]}], "&&", 
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["x4", "2"], "+", 
          SuperscriptBox["x5", "2"], "+", 
          SuperscriptBox["x6", "2"]}]], "<", "del"}]}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"g1", " ", "x5"}], "+", 
        RowBox[{"g2", " ", "x6"}], "+", 
        RowBox[{"x4", " ", "V"}]}], "<", 
       RowBox[{"Eps", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["x4", "2"], "+", 
          SuperscriptBox["x5", "2"], "+", 
          SuperscriptBox["x6", "2"]}]]}]}], "||", 
      RowBox[{
       RowBox[{
        RowBox[{"g1", " ", "x5"}], "+", 
        RowBox[{"g2", " ", "x6"}], "+", 
        RowBox[{"x4", " ", "V"}]}], "\[LessEqual]", "0"}]}], ")"}], 
    " "}]}]}]], "Input",
 CellChangeTimes->{{3.90774752051959*^9, 3.907747534299108*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"1a644904-47ef-497a-a68e-e63b0028db1f"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[ForAll]", 
   RowBox[{"Eps", ",", 
    RowBox[{"Eps", ">", "0"}]}]], 
  RowBox[{
   SubscriptBox["\[Exists]", 
    RowBox[{"del", ",", 
     RowBox[{"del", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[ForAll]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x4", ",", "x5", ",", "x6"}], "}"}], ",", 
      RowBox[{
       RowBox[{"x4", "<", "0"}], "&&", 
       RowBox[{
        RowBox[{
         SuperscriptBox["x5", "2"], "+", 
         SuperscriptBox["x6", "2"]}], "\[LessEqual]", 
        SuperscriptBox["x4", "2"]}], "&&", 
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["x4", "2"], "+", 
          SuperscriptBox["x5", "2"], "+", 
          SuperscriptBox["x6", "2"]}]], "<", "del"}]}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"g1", " ", "x5"}], "+", 
        RowBox[{"g2", " ", "x6"}], "+", 
        RowBox[{"x4", " ", "V"}]}], "<", 
       RowBox[{"Eps", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["x4", "2"], "+", 
          SuperscriptBox["x5", "2"], "+", 
          SuperscriptBox["x6", "2"]}]]}]}], "||", 
      RowBox[{
       RowBox[{
        RowBox[{"g1", " ", "x5"}], "+", 
        RowBox[{"g2", " ", "x6"}], "+", 
        RowBox[{"x4", " ", "V"}]}], "\[LessEqual]", "0"}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.90774753608241*^9, 3.9163178079304857`*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"681cc26e-04fe-445a-a417-1c51d4b1daa7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce`ToPrenexForm", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.9077443597637672`*^9, 3.907744370847003*^9}, {
  3.907747538930562*^9, 3.907747541679089*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"fff7e6e4-bf80-4a3c-8c03-b2a22ac735e2"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[ForAll]", 
   RowBox[{"{", 
    TemplateBox[{"1"},
     "C"], "}"}]], 
  RowBox[{
   SubscriptBox["\[Exists]", 
    RowBox[{"{", 
     TemplateBox[{"2"},
      "C"], "}"}]], 
   RowBox[{
    SubscriptBox["\[ForAll]", 
     RowBox[{"{", 
      RowBox[{
       TemplateBox[{"3"},
        "C"], ",", 
       TemplateBox[{"4"},
        "C"], ",", 
       TemplateBox[{"5"},
        "C"]}], "}"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         TemplateBox[{"2"},
          "C"], ">", "0"}], "&&", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           TemplateBox[{"3"},
            "C"], "\[GreaterEqual]", "0"}], "||", 
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              TemplateBox[{"5"},
               "C"], "2"], "+", 
             SuperscriptBox[
              TemplateBox[{"3"},
               "C"], "2"], "+", 
             SuperscriptBox[
              TemplateBox[{"4"},
               "C"], "2"]}]], "\[GreaterEqual]", 
           TemplateBox[{"2"},
            "C"]}], "||", 
          RowBox[{
           RowBox[{
            RowBox[{"g2", " ", 
             TemplateBox[{"5"},
              "C"]}], "+", 
            RowBox[{"g1", " ", 
             TemplateBox[{"4"},
              "C"]}], "+", 
            RowBox[{
             TemplateBox[{"3"},
              "C"], " ", "V"}]}], "<", 
           RowBox[{
            TemplateBox[{"1"},
             "C"], " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox[
               TemplateBox[{"5"},
                "C"], "2"], "+", 
              SuperscriptBox[
               TemplateBox[{"3"},
                "C"], "2"], "+", 
              SuperscriptBox[
               TemplateBox[{"4"},
                "C"], "2"]}]]}]}], "||", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             TemplateBox[{"5"},
              "C"], "2"], "+", 
            SuperscriptBox[
             TemplateBox[{"4"},
              "C"], "2"]}], ">", 
           SuperscriptBox[
            TemplateBox[{"3"},
             "C"], "2"]}], "||", 
          RowBox[{
           RowBox[{
            RowBox[{"g2", " ", 
             TemplateBox[{"5"},
              "C"]}], "+", 
            RowBox[{"g1", " ", 
             TemplateBox[{"4"},
              "C"]}], "+", 
            RowBox[{
             TemplateBox[{"3"},
              "C"], " ", "V"}]}], "\[LessEqual]", "0"}]}], ")"}]}], ")"}], "||", 
      RowBox[{
       TemplateBox[{"1"},
        "C"], "\[LessEqual]", "0"}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.916317808878385*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"49bfde9b-24af-4795-87b2-cd21a4a7ad74"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"{", 
     TemplateBox[{"1"},
      "C"], "}"}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"{", 
      TemplateBox[{"2"},
       "C"], "}"}]], 
    RowBox[{
     SubscriptBox["\[ForAll]", 
      RowBox[{"{", 
       RowBox[{
        TemplateBox[{"3"},
         "C"], ",", 
        TemplateBox[{"4"},
         "C"], ",", 
        TemplateBox[{"5"},
         "C"]}], "}"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          TemplateBox[{"2"},
           "C"], ">", "0"}], "&&", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            TemplateBox[{"3"},
             "C"], "\[GreaterEqual]", "0"}], "||", 
           RowBox[{
            SqrtBox[
             RowBox[{
              SuperscriptBox[
               TemplateBox[{"5"},
                "C"], "2"], "+", 
              SuperscriptBox[
               TemplateBox[{"3"},
                "C"], "2"], "+", 
              SuperscriptBox[
               TemplateBox[{"4"},
                "C"], "2"]}]], "\[GreaterEqual]", 
            TemplateBox[{"2"},
             "C"]}], "||", 
           RowBox[{
            RowBox[{
             RowBox[{"g2", " ", 
              TemplateBox[{"5"},
               "C"]}], "+", 
             RowBox[{"g1", " ", 
              TemplateBox[{"4"},
               "C"]}], "+", 
             RowBox[{
              TemplateBox[{"3"},
               "C"], " ", "V"}]}], "<", 
            RowBox[{
             TemplateBox[{"1"},
              "C"], " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                TemplateBox[{"5"},
                 "C"], "2"], "+", 
               SuperscriptBox[
                TemplateBox[{"3"},
                 "C"], "2"], "+", 
               SuperscriptBox[
                TemplateBox[{"4"},
                 "C"], "2"]}]]}]}], "||", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              TemplateBox[{"5"},
               "C"], "2"], "+", 
             SuperscriptBox[
              TemplateBox[{"4"},
               "C"], "2"]}], ">", 
            SuperscriptBox[
             TemplateBox[{"3"},
              "C"], "2"]}], "||", 
           RowBox[{
            RowBox[{
             RowBox[{"g2", " ", 
              TemplateBox[{"5"},
               "C"]}], "+", 
             RowBox[{"g1", " ", 
              TemplateBox[{"4"},
               "C"]}], "+", 
             RowBox[{
              TemplateBox[{"3"},
               "C"], " ", "V"}]}], "\[LessEqual]", "0"}]}], ")"}]}], ")"}], "||", 
       RowBox[{
        TemplateBox[{"1"},
         "C"], "\[LessEqual]", "0"}]}], ")"}]}]}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"C", "[", "1", "]"}], "->", "Eps"}], ",", " ", 
    RowBox[{
     RowBox[{"C", "[", "2", "]"}], "->", " ", "del"}], ",", 
    RowBox[{
     RowBox[{"C", "[", "3", "]"}], "->", "x4"}], ",", 
    RowBox[{
     RowBox[{"C", "[", "4", "]"}], "->", "x5"}], ",", 
    RowBox[{
     RowBox[{"C", "[", "5", "]"}], "->", "x6"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.90774754976622*^9, 3.9077475497756443`*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"eed4786e-a264-4ae5-8886-2a7821b980b8"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[ForAll]", 
   RowBox[{"{", "Eps", "}"}]], 
  RowBox[{
   SubscriptBox["\[Exists]", 
    RowBox[{"{", "del", "}"}]], 
   RowBox[{
    SubscriptBox["\[ForAll]", 
     RowBox[{"{", 
      RowBox[{"x4", ",", "x5", ",", "x6"}], "}"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"del", ">", "0"}], "&&", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x4", "\[GreaterEqual]", "0"}], "||", 
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox["x4", "2"], "+", 
             SuperscriptBox["x5", "2"], "+", 
             SuperscriptBox["x6", "2"]}]], "\[GreaterEqual]", "del"}], "||", 
          RowBox[{
           RowBox[{
            RowBox[{"g1", " ", "x5"}], "+", 
            RowBox[{"g2", " ", "x6"}], "+", 
            RowBox[{"x4", " ", "V"}]}], "<", 
           RowBox[{"Eps", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["x4", "2"], "+", 
              SuperscriptBox["x5", "2"], "+", 
              SuperscriptBox["x6", "2"]}]]}]}], "||", 
          RowBox[{
           RowBox[{
            SuperscriptBox["x5", "2"], "+", 
            SuperscriptBox["x6", "2"]}], ">", 
           SuperscriptBox["x4", "2"]}], "||", 
          RowBox[{
           RowBox[{
            RowBox[{"g1", " ", "x5"}], "+", 
            RowBox[{"g2", " ", "x6"}], "+", 
            RowBox[{"x4", " ", "V"}]}], "\[LessEqual]", "0"}]}], ")"}]}], 
       ")"}], "||", 
      RowBox[{"Eps", "\[LessEqual]", "0"}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.907747550813472*^9, 3.916317815694229*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"22544e58-7e20-4300-8626-46cc5e5f7c4a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Finding", " ", "a", " ", "point", " ", "that", " ", "suggests", " ", 
   "that", " ", "the", " ", "this", " ", "cell", " ", "might", " ", "refine", 
   " ", "the", " ", "upper", " ", "estimate", " ", "to", " ", "the", " ", 
   "normal", " ", 
   RowBox[{"cone", ":", " ", "Ni"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.916317828585524*^9, 
  3.916317880425048*^9}},ExpressionUUID->"d7bc28ab-3e3a-41ee-9b81-\
4c0d47005a86"],

Cell[CellGroupData[{

Cell[BoxData["Ni"], "Input",
 CellChangeTimes->{{3.907746283838131*^9, 3.9077463084046783`*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"041354df-8c8b-4cc6-922a-6b77ad08c650"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v1", "\[Equal]", "0"}], "&&", 
  RowBox[{"v2", "\[Equal]", "0"}], "&&", 
  RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
  RowBox[{"V", "\[GreaterEqual]", "0"}], "&&", 
  RowBox[{
   RowBox[{"-", "V"}], "\[LessEqual]", "g1", "\[LessEqual]", "V"}], "&&", 
  RowBox[{
   RowBox[{"-", "V"}], "\[LessEqual]", "g2", "\[LessEqual]", 
   "V"}]}]], "Output",
 CellChangeTimes->{3.907746309499341*^9, 3.9163178201765337`*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"79995eb2-a3ae-4400-8a10-972687f5e06f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindInstance", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Eps", ">", "0"}], "&&", 
    RowBox[{"del", ">", "0"}], "&&", 
    RowBox[{"Not", "[", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x4", "\[GreaterEqual]", "0"}], "||", 
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["x4", "2"], "+", 
          SuperscriptBox["x5", "2"], "+", 
          SuperscriptBox["x6", "2"]}]], "\[GreaterEqual]", "del"}], "||", 
       RowBox[{
        RowBox[{
         RowBox[{"g1", " ", "x5"}], "+", 
         RowBox[{"g2", " ", "x6"}], "+", 
         RowBox[{"x4", " ", "V"}]}], "<", 
        RowBox[{"Eps", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x4", "2"], "+", 
           SuperscriptBox["x5", "2"], "+", 
           SuperscriptBox["x6", "2"]}]]}]}], "||", 
       RowBox[{
        RowBox[{
         SuperscriptBox["x5", "2"], "+", 
         SuperscriptBox["x6", "2"]}], ">", 
        SuperscriptBox["x4", "2"]}], "||", 
       RowBox[{
        RowBox[{
         RowBox[{"g1", " ", "x5"}], "+", 
         RowBox[{"g2", " ", "x6"}], "+", 
         RowBox[{"x4", " ", "V"}]}], "\[LessEqual]", "0"}]}], ")"}], "]"}], "&&",
     "Ni"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{
    "v1", ",", "v2", ",", "v3", ",", "V", ",", "g1", ",", "g2", ",", "Eps", 
     ",", " ", "del", ",", " ", "x1", ",", "x2", ",", "x3", ",", "x4", ",", 
     "x5", ",", "x6"}], "}"}], ",", "Reals"}], "]"}]], "Input",
 CellChangeTimes->{{3.907746312897637*^9, 3.907746403340831*^9}, {
  3.90774663995551*^9, 3.9077466664757032`*^9}, {3.907747768299679*^9, 
  3.9077477711706953`*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"8bead6ee-1066-4c6b-b0dc-21eceb3660ea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"v1", "\[Rule]", "0"}], ",", 
    RowBox[{"v2", "\[Rule]", "0"}], ",", 
    RowBox[{"v3", "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{"V", "\[Rule]", "1"}], ",", 
    RowBox[{"g1", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["13", "16"]}]}], ",", 
    RowBox[{"g2", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["15", "16"]}]}], ",", 
    RowBox[{"Eps", "\[Rule]", 
     FractionBox["5", "256"]}], ",", 
    RowBox[{"del", "\[Rule]", "2"}], ",", 
    RowBox[{"x1", "\[Rule]", 
     FractionBox["171", "10"]}], ",", 
    RowBox[{"x2", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["103", "5"]}]}], ",", 
    RowBox[{"x3", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["15", "2"]}]}], ",", 
    RowBox[{"x4", "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{"x5", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "2"]}]}], ",", 
    RowBox[{"x6", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["11", "16"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.90774639666647*^9, 3.907746404166911*^9}, {
   3.907746645133679*^9, 3.907746667262816*^9}, 3.9077477718539658`*^9, 
   3.916317821489801*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"2a827595-0695-4362-b113-aff96e01e70d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Now", " ", "we", " ", "know", " ", "that", " ", "this", " ", "cell", " ", 
    "might", " ", "refine", " ", "the", " ", "upper", " ", "estimate", " ", 
    "Ni"}], ",", " ", 
   RowBox[{
   "we", " ", "start", " ", "dissecting", " ", "this", " ", "cell", " ", 
    "and", " ", "do", " ", "QE", " ", "on", " ", "piees", " ", "of", " ", 
    RowBox[{"it", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.916318010741289*^9, 
  3.9163180438534517`*^9}},ExpressionUUID->"0dfa093f-c1c4-44a9-90da-\
c41b2b308115"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Focus on the Boundary of Case 9 First: when ",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    SuperscriptBox["x6", "2"], "+", 
    SuperscriptBox["x5", "2"]}], "==", 
   SuperscriptBox["x4", "2"]}]], "Input",
  CellChangeTimes->{{3.896249796805183*^9, 3.8962498226505537`*^9}, 
    3.896249856674561*^9, {3.896250689586258*^9, 3.896250695206133*^9}},
  ExpressionUUID->"db81fbae-3869-49a2-be5d-ea7c0fe0200d"]
}], "Subsection",
 CellChangeTimes->{{3.8962506571457777`*^9, 3.896250703208946*^9}, {
  3.907577366732521*^9, 3.90757736673256*^9}, {3.907577422116006*^9, 
  3.907577431907998*^9}, {3.907577735253702*^9, 3.907577735253747*^9}, {
  3.907577766590506*^9, 
  3.907577783017665*^9}},ExpressionUUID->"0321b7a8-b352-437b-8667-\
a5eacc08256f"],

Cell[TextData[{
 StyleBox["Key take away", "Subsubsection"],
 " is that lower number of variables to eliminate is better chances for QE \
termination."
}], "Text",
 CellChangeTimes->{{3.896254597610613*^9, 3.8962546316295013`*^9}, 
   3.90757736674084*^9, 3.907577735261386*^9, {3.907585433142798*^9, 
   3.907585433833506*^9}, {3.916318058443316*^9, 
   3.916318070170208*^9}},ExpressionUUID->"3ba9ba99-836f-4236-a98f-\
ef55d02fec62"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Positive", " ", "x6", " ", "Root"}], "*)"}]], "Input",
 CellChangeTimes->{{3.896250856789721*^9, 3.896250864572959*^9}, 
   3.9075773667482224`*^9, 3.907577431909218*^9, 3.90757773526794*^9, 
   3.90757778301857*^9, 
   3.9075854272376537`*^9},ExpressionUUID->"df7c3586-2d25-4825-a540-\
cae70f7f1f16"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ForAll]", 
     RowBox[{"Eps", ",", 
      RowBox[{"Eps", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[Exists]", 
      RowBox[{"del", ",", 
       RowBox[{"del", ">", "0"}]}]], 
     RowBox[{
      SubscriptBox["\[ForAll]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x5", ",", "x4"}], "}"}], ",", 
        RowBox[{
         RowBox[{"x4", "<", "0"}], "&&", 
         RowBox[{"x4", "<", "x5", "<", 
          RowBox[{"-", "x4"}]}], "&&", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["x5", "2"], "+", 
            SuperscriptBox["x6", "2"], "+", 
            SuperscriptBox["x4", "2"]}]], "<", "del"}]}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x4", " ", "V"}], "+", 
          RowBox[{"x5", " ", "g1"}], "+", 
          RowBox[{"x6", " ", "g2"}]}], "<", 
         RowBox[{"Eps", " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["x5", "2"], "+", 
            SuperscriptBox["x6", "2"], "+", 
            SuperscriptBox["x4", "2"]}]]}]}], "||", 
        RowBox[{
         RowBox[{
          RowBox[{"x4", " ", "V"}], "+", 
          RowBox[{"x5", " ", "g1"}], "+", 
          RowBox[{"x6", " ", "g2"}]}], "\[LessEqual]", "0"}]}], ")"}]}]}]}], "/.", 
   RowBox[{"x6", "->", " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["x5", "2"]}], "+", 
      SuperscriptBox["x4", "2"]}]]}]}], "/.", 
  RowBox[{
   SqrtBox[
    SuperscriptBox["x4", "2"]], "->", 
   RowBox[{"-", "x4"}]}]}]], "Input",
 CellChangeTimes->{{3.896250720373494*^9, 3.896250753063102*^9}, {
  3.896250797365241*^9, 3.896250808016711*^9}, {3.9075773667523623`*^9, 
  3.9075773667723017`*^9}, {3.9075774221181183`*^9, 3.9075774319198017`*^9}, {
  3.9075775473398933`*^9, 3.9075775733673964`*^9}, {3.907577735270506*^9, 
  3.9075777353020678`*^9}, {3.907577766592417*^9, 3.907577783028253*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"daf684a3-0dfd-4f7c-bd11-54b350aa5569"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[ForAll]", 
   RowBox[{"Eps", ",", 
    RowBox[{"Eps", ">", "0"}]}]], 
  RowBox[{
   SubscriptBox["\[Exists]", 
    RowBox[{"del", ",", 
     RowBox[{"del", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[ForAll]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x5", ",", "x4"}], "}"}], ",", 
      RowBox[{
       RowBox[{"x4", "<", "0"}], "&&", 
       RowBox[{"x4", "<", "x5", "<", 
        RowBox[{"-", "x4"}]}], "&&", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SqrtBox["2"]}], " ", "x4"}], "<", "del"}]}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"g1", " ", "x5"}], "+", 
        RowBox[{"g2", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["x5", "2"]}], "+", 
           SuperscriptBox["x4", "2"]}]]}], "+", 
        RowBox[{"x4", " ", "V"}]}], "<", 
       RowBox[{
        RowBox[{"-", 
         SqrtBox["2"]}], " ", "Eps", " ", "x4"}]}], "||", 
      RowBox[{
       RowBox[{
        RowBox[{"g1", " ", "x5"}], "+", 
        RowBox[{"g2", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["x5", "2"]}], "+", 
           SuperscriptBox["x4", "2"]}]]}], "+", 
        RowBox[{"x4", " ", "V"}]}], "\[LessEqual]", "0"}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.9075854533481197`*^9, 3.9163180816664762`*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"d860170d-f93b-424f-94f1-9662dd1093ae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"Resolve", "[", 
   RowBox[{"%", ",", "Reals"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.896250772130395*^9, 3.896250778783186*^9}, 
   3.9075773668042383`*^9, 3.9075777353251057`*^9, {3.907585486346671*^9, 
   3.907585487048011*^9}, {3.916318085307502*^9, 3.9163180891417513`*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"7b137c1c-fe84-417e-ab2a-41312f1c2fbe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"32.296468`", ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g2", "\[LessEqual]", "0"}], "&&", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", "\[LessEqual]", "0"}], "&&", 
          RowBox[{"V", "\[GreaterEqual]", 
           RowBox[{"-", "g1"}]}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", ">", "0"}], "&&", 
          RowBox[{"V", "\[GreaterEqual]", "g1"}]}], ")"}]}], ")"}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g2", ">", "0"}], "&&", 
      RowBox[{"V", "\[GreaterEqual]", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["g1", "2"], "+", 
         SuperscriptBox["g2", "2"]}]]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.907585512223694*^9, 3.916318123994322*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"daf05099-62f5-4980-9525-39ee1342c5fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CylindricalDecomposition", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g2", "\[LessEqual]", "0"}], "&&", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", "\[LessEqual]", "0"}], "&&", 
          RowBox[{"V", "\[GreaterEqual]", 
           RowBox[{"-", "g1"}]}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", ">", "0"}], "&&", 
          RowBox[{"V", "\[GreaterEqual]", "g1"}]}], ")"}]}], ")"}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g2", ">", "0"}], "&&", 
      RowBox[{"V", "\[GreaterEqual]", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["g1", "2"], "+", 
         SuperscriptBox["g2", "2"]}]]}]}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"V", ",", "g1", ",", "g2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.896250927939385*^9, 3.896250970137416*^9}, {
   3.907577547359037*^9, 3.907577573384747*^9}, 3.907590324792791*^9},
 CellLabel->
  "In[117]:=",ExpressionUUID->"68e27eb9-0a8e-4d5a-adad-6f1ff4afda62"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"V", "\[Equal]", "0"}], "&&", 
    RowBox[{"g1", "\[Equal]", "0"}], "&&", 
    RowBox[{"g2", "\[LessEqual]", "0"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"V", ">", "0"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g1", "\[Equal]", 
         RowBox[{"-", "V"}]}], "&&", 
        RowBox[{"g2", "\[LessEqual]", "0"}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "V"}], "<", "g1", "<", "V"}], "&&", 
        RowBox[{"g2", "\[LessEqual]", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["g1", "2"]}], "+", 
           SuperscriptBox["V", "2"]}]]}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g1", "\[Equal]", "V"}], "&&", 
        RowBox[{"g2", "\[LessEqual]", "0"}]}], ")"}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.907590326142466*^9, 3.9163181241615753`*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"db3fd359-6046-4316-a44e-bc59a64fdbc0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Negative", " ", "x6", " ", 
   RowBox[{"Root", ":"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8962508726888866`*^9, 3.896250879862636*^9}, 
   3.907577366806945*^9, 3.907577431922284*^9, 3.907577735327098*^9, 
   3.907577783030212*^9, {3.9077499268908978`*^9, 
   3.9077499283323097`*^9}},ExpressionUUID->"cf3e63fe-ee72-48bc-9001-\
a4172458375a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ForAll]", 
     RowBox[{"Eps", ",", 
      RowBox[{"Eps", ">", "0"}]}]], 
    RowBox[{
     SubscriptBox["\[Exists]", 
      RowBox[{"del", ",", 
       RowBox[{"del", ">", "0"}]}]], 
     RowBox[{
      SubscriptBox["\[ForAll]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x5", ",", "x4"}], "}"}], ",", 
        RowBox[{
         RowBox[{"x4", "<", "0"}], "&&", 
         RowBox[{"x4", "<", "x5", "<", 
          RowBox[{"-", "x4"}]}], "&&", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["x5", "2"], "+", 
            SuperscriptBox["x6", "2"], "+", 
            SuperscriptBox["x4", "2"]}]], "<", "del"}]}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x4", " ", "V"}], "+", 
          RowBox[{"x5", " ", "g1"}], "+", 
          RowBox[{"x6", " ", "g2"}]}], "<", 
         RowBox[{"Eps", " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["x5", "2"], "+", 
            SuperscriptBox["x6", "2"], "+", 
            SuperscriptBox["x4", "2"]}]]}]}], "||", 
        RowBox[{
         RowBox[{
          RowBox[{"x4", " ", "V"}], "+", 
          RowBox[{"x5", " ", "g1"}], "+", 
          RowBox[{"x6", " ", "g2"}]}], "\[LessEqual]", "0"}]}], ")"}]}]}]}], "/.", 
   RowBox[{"x6", "->", " ", 
    RowBox[{"-", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["x5", "2"]}], "+", 
       SuperscriptBox["x4", "2"]}]]}]}]}], "/.", 
  RowBox[{
   SqrtBox[
    SuperscriptBox["x4", "2"]], "->", 
   RowBox[{"-", "x4"}]}]}]], "Input",
 CellChangeTimes->{{3.896250850900757*^9, 3.896250853244025*^9}, 
   3.896250884916958*^9, {3.907577366811545*^9, 3.907577366835903*^9}, {
   3.9075774221457*^9, 3.907577431933071*^9}, {3.907577547386929*^9, 
   3.907577573395811*^9}, {3.907577735329668*^9, 3.907577735350403*^9}, {
   3.907577766619668*^9, 3.907577783039912*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"6f0365c0-d107-4f5a-976e-1328854f699e"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[ForAll]", 
   RowBox[{"Eps", ",", 
    RowBox[{"Eps", ">", "0"}]}]], 
  RowBox[{
   SubscriptBox["\[Exists]", 
    RowBox[{"del", ",", 
     RowBox[{"del", ">", "0"}]}]], 
   RowBox[{
    SubscriptBox["\[ForAll]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x5", ",", "x4"}], "}"}], ",", 
      RowBox[{
       RowBox[{"x4", "<", "0"}], "&&", 
       RowBox[{"x4", "<", "x5", "<", 
        RowBox[{"-", "x4"}]}], "&&", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SqrtBox["2"]}], " ", "x4"}], "<", "del"}]}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"g1", " ", "x5"}], "-", 
        RowBox[{"g2", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["x5", "2"]}], "+", 
           SuperscriptBox["x4", "2"]}]]}], "+", 
        RowBox[{"x4", " ", "V"}]}], "<", 
       RowBox[{
        RowBox[{"-", 
         SqrtBox["2"]}], " ", "Eps", " ", "x4"}]}], "||", 
      RowBox[{
       RowBox[{
        RowBox[{"g1", " ", "x5"}], "-", 
        RowBox[{"g2", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["x5", "2"]}], "+", 
           SuperscriptBox["x4", "2"]}]]}], "+", 
        RowBox[{"x4", " ", "V"}]}], "\[LessEqual]", "0"}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.907590337043285*^9, 3.907590352482645*^9}, 
   3.907748036898281*^9, 3.9163181243099957`*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"74a9ccd5-1c86-43e3-a4d7-c715b1ce43f8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"Resolve", "[", 
   RowBox[{"%", ",", "Reals"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.9075773668683558`*^9, 3.907577735372932*^9, {3.907590349534177*^9, 
   3.9075903510031633`*^9}, {3.9077480392611647`*^9, 3.907748042102848*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"36454261-25bb-4ff2-ab7d-4e83014508ec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"26.717887`", ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g2", "<", "0"}], "&&", 
      RowBox[{"V", "\[GreaterEqual]", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["g1", "2"], "+", 
         SuperscriptBox["g2", "2"]}]]}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g2", "\[Equal]", "0"}], "&&", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", "<", "0"}], "&&", 
          RowBox[{"V", "\[GreaterEqual]", 
           SqrtBox[
            SuperscriptBox["g1", "2"]]}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", "\[Equal]", "0"}], "&&", 
          RowBox[{"V", "\[GreaterEqual]", "0"}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", ">", "0"}], "&&", 
          RowBox[{"V", "\[GreaterEqual]", 
           SqrtBox[
            SuperscriptBox["g1", "2"]]}]}], ")"}]}], ")"}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g2", ">", "0"}], "&&", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", "\[LessEqual]", "0"}], "&&", 
          RowBox[{"V", "\[GreaterEqual]", 
           RowBox[{"-", "g1"}]}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", ">", "0"}], "&&", 
          RowBox[{"V", "\[GreaterEqual]", "g1"}]}], ")"}]}], ")"}]}], 
     ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9075903455786667`*^9, 3.907590376396522*^9, 
  3.9077480655752363`*^9, 3.916318153026031*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"2f9ddbe5-9e25-4988-a9ea-8be6c6ea8b98"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CylindricalDecomposition", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g2", "<", "0"}], "&&", 
      RowBox[{"V", "\[GreaterEqual]", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["g1", "2"], "+", 
         SuperscriptBox["g2", "2"]}]]}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g2", "\[Equal]", "0"}], "&&", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", "<", "0"}], "&&", 
          RowBox[{"V", "\[GreaterEqual]", 
           SqrtBox[
            SuperscriptBox["g1", "2"]]}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", "\[Equal]", "0"}], "&&", 
          RowBox[{"V", "\[GreaterEqual]", "0"}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", ">", "0"}], "&&", 
          RowBox[{"V", "\[GreaterEqual]", 
           SqrtBox[
            SuperscriptBox["g1", "2"]]}]}], ")"}]}], ")"}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g2", ">", "0"}], "&&", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", "\[LessEqual]", "0"}], "&&", 
          RowBox[{"V", "\[GreaterEqual]", 
           RowBox[{"-", "g1"}]}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", ">", "0"}], "&&", 
          RowBox[{"V", "\[GreaterEqual]", "g1"}]}], ")"}]}], ")"}]}], ")"}]}],
    ",", 
   RowBox[{"{", 
    RowBox[{"V", ",", "g1", ",", "g2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.896250927939385*^9, 3.896250945306863*^9}, {
  3.9075775474150457`*^9, 3.907577573418736*^9}, {3.907590493537837*^9, 
  3.9075904945958347`*^9}, {3.907748048144367*^9, 3.907748050955662*^9}, {
  3.9077482124473543`*^9, 3.9077482338504972`*^9}, {3.907748422046383*^9, 
  3.907748444228776*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"d641a649-5646-404e-8612-7cdbc4b5705c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"V", "\[Equal]", "0"}], "&&", 
    RowBox[{"g1", "\[Equal]", "0"}], "&&", 
    RowBox[{"g2", "\[GreaterEqual]", "0"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"V", ">", "0"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g1", "\[Equal]", 
         RowBox[{"-", "V"}]}], "&&", 
        RowBox[{"g2", "\[GreaterEqual]", "0"}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "V"}], "<", "g1", "<", "V"}], "&&", 
        RowBox[{"g2", "\[GreaterEqual]", 
         RowBox[{"-", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["g1", "2"]}], "+", 
            SuperscriptBox["V", "2"]}]]}]}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g1", "\[Equal]", "V"}], "&&", 
        RowBox[{"g2", "\[GreaterEqual]", "0"}]}], ")"}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.907748748132416*^9, 3.916318159791481*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"edf413c2-a4dc-41fa-897c-ecda01b3b8f4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Update N_i", "Subsection",
 CellChangeTimes->{{3.896249716948368*^9, 
  3.896249718634748*^9}},ExpressionUUID->"1f05dcd9-be05-403c-ab84-\
5b0dfde8728b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"res", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"g2", "\[LessEqual]", "0"}], "&&", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"g1", "\[LessEqual]", "0"}], "&&", 
           RowBox[{"V", "\[GreaterEqual]", 
            RowBox[{"-", "g1"}]}]}], ")"}], "||", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"g1", ">", "0"}], "&&", 
           RowBox[{"V", "\[GreaterEqual]", "g1"}]}], ")"}]}], ")"}]}], ")"}], 
     "||", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"g2", ">", "0"}], "&&", 
       RowBox[{"V", "\[GreaterEqual]", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["g1", "2"], "+", 
          SuperscriptBox["g2", "2"]}]]}]}], ")"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"res", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"g2", "<", "0"}], "&&", 
       RowBox[{"V", "\[GreaterEqual]", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["g1", "2"], "+", 
          SuperscriptBox["g2", "2"]}]]}]}], ")"}], "||", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"g2", "\[Equal]", "0"}], "&&", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"g1", "<", "0"}], "&&", 
           RowBox[{"V", "\[GreaterEqual]", 
            SqrtBox[
             SuperscriptBox["g1", "2"]]}]}], ")"}], "||", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"g1", "\[Equal]", "0"}], "&&", 
           RowBox[{"V", "\[GreaterEqual]", "0"}]}], ")"}], "||", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"g1", ">", "0"}], "&&", 
           RowBox[{"V", "\[GreaterEqual]", 
            SqrtBox[
             SuperscriptBox["g1", "2"]]}]}], ")"}]}], ")"}]}], ")"}], "||", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"g2", ">", "0"}], "&&", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"g1", "\[LessEqual]", "0"}], "&&", 
           RowBox[{"V", "\[GreaterEqual]", 
            RowBox[{"-", "g1"}]}]}], ")"}], "||", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"g1", ">", "0"}], "&&", 
           RowBox[{"V", "\[GreaterEqual]", "g1"}]}], ")"}]}], ")"}]}], 
      ")"}]}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.89625090620188*^9, 3.896250909280867*^9}, {
   3.8962509903418703`*^9, 3.8962510303955727`*^9}, 3.896427459860509*^9, {
   3.9075775474524403`*^9, 3.907577573443218*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"0b8c1297-1870-443e-b726-d5c2fc1bd71b"],

Cell[CellGroupData[{

Cell[BoxData["res"], "Input",
 CellChangeTimes->{{3.896427476556135*^9, 3.896427476808032*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"c21c76fd-2c66-467c-80ed-6dddd9237fdc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"v2", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v1", "\[GreaterEqual]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v2", "\[GreaterEqual]", "0"}]}], ",", 
   RowBox[{"g1", "\[GreaterEqual]", 
    RowBox[{"-", "V"}]}], ",", 
   RowBox[{"g1", "\[LessEqual]", "V"}], ",", "True", ",", 
   RowBox[{"v3", "\[LessEqual]", "0"}], ",", 
   RowBox[{"v2", "\[LessEqual]", "0"}], ",", 
   RowBox[{
    RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v2", "\[LessEqual]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"g1", "\[LessEqual]", "V"}], "&&", 
    RowBox[{"v1", "\[LessEqual]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v1", "\[LessEqual]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"v2", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"v1", "\[LessEqual]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"g2", "\[Element]", 
     TemplateBox[{},
      "Reals"]}], "&&", 
    RowBox[{"V", "\[GreaterEqual]", 
     RowBox[{"-", "g2"}]}], "&&", 
    RowBox[{"v2", "\[GreaterEqual]", "0"}]}], ",", 
   RowBox[{
    RowBox[{"g2", "\[Element]", 
     TemplateBox[{},
      "Reals"]}], "&&", 
    RowBox[{"V", "\[GreaterEqual]", "g2"}], "&&", 
    RowBox[{"v2", "\[LessEqual]", "0"}]}], ",", 
   RowBox[{"v3", "\[LessEqual]", "0"}], ",", 
   RowBox[{"v3", "\[LessEqual]", "0"}], ",", 
   RowBox[{"v3", "\[LessEqual]", "0"}], ",", 
   RowBox[{"v3", "\[LessEqual]", "0"}], ",", 
   RowBox[{
    RowBox[{"v1", "\[Equal]", "0"}], "&&", 
    RowBox[{"v2", "\[Equal]", "0"}], "&&", 
    RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"V", "\[Equal]", "0"}], "&&", 
        RowBox[{"g1", "\[Equal]", "0"}], "&&", 
        RowBox[{"g2", "\[Equal]", "0"}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"V", ">", "0"}], "&&", 
        RowBox[{
         RowBox[{"-", "V"}], "\[LessEqual]", "g1", "\[LessEqual]", "V"}], "&&", 
        RowBox[{
         RowBox[{"-", "V"}], "\[LessEqual]", "g2", "\[LessEqual]", "V"}]}], 
       ")"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g2", "\[LessEqual]", "0"}], "&&", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", "\[LessEqual]", "0"}], "&&", 
          RowBox[{"V", "\[GreaterEqual]", 
           RowBox[{"-", "g1"}]}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", ">", "0"}], "&&", 
          RowBox[{"V", "\[GreaterEqual]", "g1"}]}], ")"}]}], ")"}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g2", ">", "0"}], "&&", 
      RowBox[{"V", "\[GreaterEqual]", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["g1", "2"], "+", 
         SuperscriptBox["g2", "2"]}]]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g2", "<", "0"}], "&&", 
      RowBox[{"V", "\[GreaterEqual]", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["g1", "2"], "+", 
         SuperscriptBox["g2", "2"]}]]}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g2", "\[Equal]", "0"}], "&&", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", "<", "0"}], "&&", 
          RowBox[{"V", "\[GreaterEqual]", 
           SqrtBox[
            SuperscriptBox["g1", "2"]]}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", "\[Equal]", "0"}], "&&", 
          RowBox[{"V", "\[GreaterEqual]", "0"}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", ">", "0"}], "&&", 
          RowBox[{"V", "\[GreaterEqual]", 
           SqrtBox[
            SuperscriptBox["g1", "2"]]}]}], ")"}]}], ")"}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g2", ">", "0"}], "&&", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", "\[LessEqual]", "0"}], "&&", 
          RowBox[{"V", "\[GreaterEqual]", 
           RowBox[{"-", "g1"}]}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", ">", "0"}], "&&", 
          RowBox[{"V", "\[GreaterEqual]", "g1"}]}], ")"}]}], ")"}]}], 
     ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.907590518946147*^9, 3.916318249899537*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"3757f6d8-3449-4d37-801e-e4ca8604a449"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{"And", "@@", "res"}], ",", "Reals"}], "]"}]], "Input",
 CellChangeTimes->{{3.8962510614997873`*^9, 3.8962510922198963`*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"4d544503-0a85-4d20-85a0-e5b8ce414d7f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g2", "<", "0"}], "&&", 
      RowBox[{"V", "\[GreaterEqual]", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["g1", "2"], "+", 
         SuperscriptBox["g2", "2"]}]]}], "&&", 
      RowBox[{"v3", "\[LessEqual]", "0"}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g2", "\[Equal]", "0"}], "&&", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", "<", "0"}], "&&", 
          RowBox[{"V", "\[GreaterEqual]", 
           SqrtBox[
            SuperscriptBox["g1", "2"]]}], "&&", 
          RowBox[{"v3", "\[LessEqual]", "0"}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", "\[Equal]", "0"}], "&&", 
          RowBox[{"V", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"v3", "\[LessEqual]", "0"}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", ">", "0"}], "&&", 
          RowBox[{"V", "\[GreaterEqual]", 
           SqrtBox[
            SuperscriptBox["g1", "2"]]}], "&&", 
          RowBox[{"v3", "\[LessEqual]", "0"}]}], ")"}]}], ")"}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g2", ">", "0"}], "&&", 
      RowBox[{"V", "\[GreaterEqual]", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["g1", "2"], "+", 
         SuperscriptBox["g2", "2"]}]]}], "&&", 
      RowBox[{"v3", "\[LessEqual]", "0"}]}], ")"}]}], ")"}], "&&", 
  RowBox[{"v2", "\[Equal]", "0"}], "&&", 
  RowBox[{"v1", "\[Equal]", "0"}]}]], "Output",
 CellChangeTimes->{3.9075905505920143`*^9, 3.916318260043038*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"d1c461ae-d618-4a82-a97b-820ce909a13c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Check", " ", "that", " ", "the", " ", "new", " ", "Normal", " ", "cone", 
   " ", "upper", " ", "estimate", " ", "found", " ", "by", " ", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"And", "@@", "res"}], ",", "Reals"}], "]"}], " ", "above", " ", 
   "is", " ", "sharper", " ", "than", " ", "the", " ", "previous", " ", 
   "upper", " ", "estimate", " ", "by", " ", "finding", " ", "a", " ", 
   "point", " ", "inside", " ", "the", " ", "old", " ", "upper", " ", "bound",
    " ", "and", " ", "outside", " ", "of", " ", "the", " ", "new", " ", 
   RowBox[{"one", ":"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.89625114540631*^9, 3.896251172575221*^9}, 
   3.907577366872239*^9, 3.907577735375814*^9, {3.907591720148138*^9, 
   3.907591721494483*^9}, {3.916318284907078*^9, 3.916318314909287*^9}, {
   3.916318472651853*^9, 
   3.9163185272588387`*^9}},ExpressionUUID->"e08a756c-b1ed-4f51-a3a0-\
ab9906b5f06c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindInstance", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Not", "[", "%", "]"}], "&&", "Ni"}], ",", 
   RowBox[{"{", 
    RowBox[{"v1", ",", "v2", ",", "v3", ",", "V", ",", "g1", ",", "g2"}], 
    "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8962511025115213`*^9, 3.8962511218769903`*^9}, 
   3.896251181072835*^9, 3.907577455276291*^9, {3.907577499920423*^9, 
   3.9075775734786987`*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"eaba56ad-d527-40ec-bdda-17c873400a4c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"v1", "\[Rule]", "0"}], ",", 
    RowBox[{"v2", "\[Rule]", "0"}], ",", 
    RowBox[{"v3", "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{"V", "\[Rule]", 
     FractionBox["17", "8"]}], ",", 
    RowBox[{"g1", "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{"g2", "\[Rule]", 
     RowBox[{"-", "2"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.90759056389359*^9, 3.9163185360909767`*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"c2019012-24ae-4af9-948d-59fda7762296"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Hence", " ", "we", " ", "update", " ", "the", " ", "upper", " ", 
   "estimate", " ", "to", " ", "the", " ", "new", " ", "set", " ", "of", " ", 
   
   RowBox[{"conditions", ".", " ", "This"}], " ", "is", " ", 
   RowBox[{"(", "5.5", ")"}], " ", "on", " ", "the", " ", 
   RowBox[{"paper", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.916318541153947*^9, 
  3.916318569435803*^9}},ExpressionUUID->"96b1584d-5458-4163-a361-\
9324e212c8e4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ni", " ", "=", " ", 
  RowBox[{"Reduce", "[", 
   RowBox[{
    RowBox[{"And", "@@", "res"}], ",", "Reals"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.896251127552494*^9, 3.896251139310575*^9}, 
   3.907591732248129*^9},
 CellLabel->
  "In[126]:=",ExpressionUUID->"a314a3d2-010e-422d-8186-bb4ad80eb9c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g2", "<", "0"}], "&&", 
      RowBox[{"V", "\[GreaterEqual]", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["g1", "2"], "+", 
         SuperscriptBox["g2", "2"]}]]}], "&&", 
      RowBox[{"v3", "\[LessEqual]", "0"}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g2", "\[Equal]", "0"}], "&&", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", "<", "0"}], "&&", 
          RowBox[{"V", "\[GreaterEqual]", 
           SqrtBox[
            SuperscriptBox["g1", "2"]]}], "&&", 
          RowBox[{"v3", "\[LessEqual]", "0"}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", "\[Equal]", "0"}], "&&", 
          RowBox[{"V", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"v3", "\[LessEqual]", "0"}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", ">", "0"}], "&&", 
          RowBox[{"V", "\[GreaterEqual]", 
           SqrtBox[
            SuperscriptBox["g1", "2"]]}], "&&", 
          RowBox[{"v3", "\[LessEqual]", "0"}]}], ")"}]}], ")"}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g2", ">", "0"}], "&&", 
      RowBox[{"V", "\[GreaterEqual]", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["g1", "2"], "+", 
         SuperscriptBox["g2", "2"]}]]}], "&&", 
      RowBox[{"v3", "\[LessEqual]", "0"}]}], ")"}]}], ")"}], "&&", 
  RowBox[{"v2", "\[Equal]", "0"}], "&&", 
  RowBox[{"v1", "\[Equal]", "0"}]}]], "Output",
 CellChangeTimes->{3.907591733672737*^9, 3.916318576131033*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"a1cc83c7-f1f3-4ecf-ae9a-aaaccd83baf5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CylindricalDecomposition", "[", 
  RowBox[{"Ni", ",", 
   RowBox[{"{", 
    RowBox[{"v1", ",", "v2", ",", "v3", ",", "V", ",", "g1", ",", "g2"}], 
    "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.896251187675968*^9, 3.896251208078537*^9}, 
   3.90757745528446*^9, {3.90757749992452*^9, 3.907577573482555*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"8104c585-65bc-43a1-b6d5-d47564d284aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v1", "\[Equal]", "0"}], "&&", 
  RowBox[{"v2", "\[Equal]", "0"}], "&&", 
  RowBox[{"v3", "\[LessEqual]", "0"}], "&&", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"V", "\[Equal]", "0"}], "&&", 
      RowBox[{"g1", "\[Equal]", "0"}], "&&", 
      RowBox[{"g2", "\[Equal]", "0"}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"V", ">", "0"}], "&&", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", "\[Equal]", 
           RowBox[{"-", "V"}]}], "&&", 
          RowBox[{"g2", "\[Equal]", "0"}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "V"}], "<", "g1", "<", "V"}], "&&", 
          RowBox[{
           RowBox[{"-", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["g1", "2"]}], "+", 
              SuperscriptBox["V", "2"]}]]}], "\[LessEqual]", "g2", 
           "\[LessEqual]", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["g1", "2"]}], "+", 
             SuperscriptBox["V", "2"]}]]}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", "\[Equal]", "V"}], "&&", 
          RowBox[{"g2", "\[Equal]", "0"}]}], ")"}]}], ")"}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.907591737837153*^9, 3.9163185791871853`*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"a04ccc21-c742-44b9-8238-644e919c7727"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Last Case checked against Ni ", "Subsection",
 CellChangeTimes->{{3.8961940072476883`*^9, 3.896194013281377*^9}, {
   3.896250369491824*^9, 3.8962503763573923`*^9}, {3.8962512878100224`*^9, 
   3.8962513040795727`*^9}, {3.8962515469967833`*^9, 3.8962515482786903`*^9}, 
   3.896497325911171*^9, {3.896502127922773*^9, 3.8965021324017563`*^9}, {
   3.916318584761383*^9, 
   3.916318585801773*^9}},ExpressionUUID->"ec83edb5-a120-4961-9ab3-\
53ac9ac0a57c"],

Cell[BoxData[
 RowBox[{"(*", " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
   "Check", " ", "if", " ", "the", " ", "conditions", " ", "of", " ", "this", 
    " ", "cell", " ", "possibly", " ", "refines", " ", "the", " ", "upper", 
    " ", "estimate", " ", "of", " ", "the", " ", "normal", " ", "cone", " ", 
    "N_i", " ", "in", " ", "any", " ", 
    RowBox[{"way", ".", " ", "We"}], " ", "check"}], ",", " ", 
   RowBox[{
   "if", " ", "there", " ", "can", " ", "be", " ", "possibly", " ", "be", " ",
     "any", " ", "point", " ", "in", " ", "the", " ", "current", " ", "N_i", 
    " ", "that", " ", 
    RowBox[{"doesn", "'"}], "t", " ", "satisfy", " ", "the", " ", 
    "conditions", " ", "cell9", " ", "imposes"}], ",", " ", 
   RowBox[{
   "but", " ", "looking", " ", "for", " ", "any", " ", "point", " ", "in", 
    " ", 
    RowBox[{"\"\<N_i && Not[NormalToCell9]\>\"", "."}]}]}], " ", 
  "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.896497327651075*^9, 3.8964974514281197`*^9}, {
  3.896497486699668*^9, 3.896497529611472*^9}, {3.896502144933288*^9, 
  3.896502148783296*^9}, {3.9163185904488153`*^9, 
  3.916318591955811*^9}},ExpressionUUID->"bd256bda-87f7-44d8-a979-\
4bc1c005cfb0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NotNormalToCell9", "=", 
  RowBox[{"Reduce`ToPrenexForm", "[", 
   RowBox[{"Not", "[", 
    RowBox[{"splt", "[", 
     RowBox[{"GphCADSim", "[", 
      RowBox[{"[", "9", "]"}], "]"}], "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.896496845200715*^9, 3.8964968799589*^9}, {
  3.896497457227759*^9, 3.8964974589142103`*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"f2b2773f-93fe-4f6a-949a-1f7952f6364d"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Exists]", 
   RowBox[{"{", 
    TemplateBox[{"1"},
     "C"], "}"}]], 
  RowBox[{
   SubscriptBox["\[ForAll]", 
    RowBox[{"{", 
     TemplateBox[{"2"},
      "C"], "}"}]], 
   RowBox[{
    SubscriptBox["\[Exists]", 
     RowBox[{"{", 
      RowBox[{
       TemplateBox[{"3"},
        "C"], ",", 
       TemplateBox[{"4"},
        "C"], ",", 
       TemplateBox[{"5"},
        "C"]}], "}"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       TemplateBox[{"1"},
        "C"], ">", "0"}], "&&", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           TemplateBox[{"3"},
            "C"], "<", "0"}], "&&", 
          RowBox[{
           TemplateBox[{"3"},
            "C"], "<", 
           TemplateBox[{"4"},
            "C"]}], "&&", 
          RowBox[{
           TemplateBox[{"4"},
            "C"], "<", 
           RowBox[{"-", 
            TemplateBox[{"3"},
             "C"]}]}], "&&", 
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              TemplateBox[{"5"},
               "C"], "2"], "+", 
             SuperscriptBox[
              TemplateBox[{"3"},
               "C"], "2"], "+", 
             SuperscriptBox[
              TemplateBox[{"4"},
               "C"], "2"]}]], "<", 
           TemplateBox[{"2"},
            "C"]}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{"g2", " ", 
             TemplateBox[{"5"},
              "C"]}], "+", 
            RowBox[{"g1", " ", 
             TemplateBox[{"4"},
              "C"]}], "+", 
            RowBox[{
             TemplateBox[{"3"},
              "C"], " ", "V"}]}], "\[GreaterEqual]", 
           RowBox[{
            TemplateBox[{"1"},
             "C"], " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox[
               TemplateBox[{"5"},
                "C"], "2"], "+", 
              SuperscriptBox[
               TemplateBox[{"3"},
                "C"], "2"], "+", 
              SuperscriptBox[
               TemplateBox[{"4"},
                "C"], "2"]}]]}]}], "&&", 
          RowBox[{
           RowBox[{"-", 
            SqrtBox[
             RowBox[{
              SuperscriptBox[
               TemplateBox[{"3"},
                "C"], "2"], "-", 
              SuperscriptBox[
               TemplateBox[{"4"},
                "C"], "2"]}]]}], "\[LessEqual]", 
           TemplateBox[{"5"},
            "C"]}], "&&", 
          RowBox[{
           TemplateBox[{"5"},
            "C"], "\[LessEqual]", 
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              TemplateBox[{"3"},
               "C"], "2"], "-", 
             SuperscriptBox[
              TemplateBox[{"4"},
               "C"], "2"]}]]}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{"g2", " ", 
             TemplateBox[{"5"},
              "C"]}], "+", 
            RowBox[{"g1", " ", 
             TemplateBox[{"4"},
              "C"]}], "+", 
            RowBox[{
             TemplateBox[{"3"},
              "C"], " ", "V"}]}], ">", "0"}]}], ")"}], "||", 
        RowBox[{
         TemplateBox[{"2"},
          "C"], "\[LessEqual]", "0"}]}], ")"}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.907591773781439*^9, 3.916318648557982*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"71f7d602-423e-470d-8873-c95b405df096"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NotNormalToCell9InnerFormulaQuantFree", " ", "=", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     TemplateBox[{"1"},
      "C"], ">", "0"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         TemplateBox[{"3"},
          "C"], "<", 
         RowBox[{"-", 
          TemplateBox[{"5"},
           "C"]}]}], "&&", 
        RowBox[{
         TemplateBox[{"5"},
          "C"], "<", "0"}], "&&", 
        RowBox[{
         TemplateBox[{"5"},
          "C"], "<", 
         TemplateBox[{"3"},
          "C"]}], "&&", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            TemplateBox[{"5"},
             "C"], "2"], "+", 
           SuperscriptBox[
            TemplateBox[{"3"},
             "C"], "2"], "+", 
           SuperscriptBox[
            TemplateBox[{"4"},
             "C"], "2"]}]], "<", 
         TemplateBox[{"2"},
          "C"]}], "&&", 
        RowBox[{
         RowBox[{
          RowBox[{
           TemplateBox[{"5"},
            "C"], " ", "V"}], "+", 
          RowBox[{
           TemplateBox[{"3"},
            "C"], " ", "g1"}], "+", 
          RowBox[{
           TemplateBox[{"4"},
            "C"], " ", "g2"}]}], "\[GreaterEqual]", 
         RowBox[{
          TemplateBox[{"1"},
           "C"], " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             TemplateBox[{"5"},
              "C"], "2"], "+", 
            SuperscriptBox[
             TemplateBox[{"3"},
              "C"], "2"], "+", 
            SuperscriptBox[
             TemplateBox[{"4"},
              "C"], "2"]}]]}]}], "&&", 
        RowBox[{
         TemplateBox[{"4"},
          "C"], "\[LessEqual]", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            TemplateBox[{"5"},
             "C"], "2"], "-", 
           SuperscriptBox[
            TemplateBox[{"3"},
             "C"], "2"]}]]}], "&&", 
        RowBox[{
         RowBox[{"-", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             TemplateBox[{"5"},
              "C"], "2"], "-", 
            SuperscriptBox[
             TemplateBox[{"3"},
              "C"], "2"]}]]}], "\[LessEqual]", 
         TemplateBox[{"4"},
          "C"]}], "&&", 
        RowBox[{
         RowBox[{
          RowBox[{
           TemplateBox[{"5"},
            "C"], " ", "V"}], "+", 
          RowBox[{
           TemplateBox[{"3"},
            "C"], " ", "g1"}], "+", 
          RowBox[{
           TemplateBox[{"4"},
            "C"], " ", "g2"}]}], ">", "0"}]}], ")"}], "||", 
      RowBox[{
       TemplateBox[{"2"},
        "C"], "\[LessEqual]", "0"}]}], ")"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.896496913640049*^9, 3.8964969241689*^9}, 
   3.896497465571454*^9, {3.907577547575295*^9, 3.907577573511117*^9}, {
   3.9163186547761173`*^9, 3.91631865729652*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"4ad32c4e-3e92-45ff-aa48-36fccad92e35"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   TemplateBox[{"1"},
    "C"], ">", "0"}], "&&", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       TemplateBox[{"3"},
        "C"], "<", 
       RowBox[{"-", 
        TemplateBox[{"5"},
         "C"]}]}], "&&", 
      RowBox[{
       TemplateBox[{"5"},
        "C"], "<", "0"}], "&&", 
      RowBox[{
       TemplateBox[{"5"},
        "C"], "<", 
       TemplateBox[{"3"},
        "C"]}], "&&", 
      RowBox[{
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          TemplateBox[{"3"},
           "C"], "2"], "+", 
         SuperscriptBox[
          TemplateBox[{"4"},
           "C"], "2"], "+", 
         SuperscriptBox[
          TemplateBox[{"5"},
           "C"], "2"]}]], "<", 
       TemplateBox[{"2"},
        "C"]}], "&&", 
      RowBox[{
       RowBox[{
        RowBox[{"g1", " ", 
         TemplateBox[{"3"},
          "C"]}], "+", 
        RowBox[{"g2", " ", 
         TemplateBox[{"4"},
          "C"]}], "+", 
        RowBox[{"V", " ", 
         TemplateBox[{"5"},
          "C"]}]}], "\[GreaterEqual]", 
       RowBox[{
        TemplateBox[{"1"},
         "C"], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           TemplateBox[{"3"},
            "C"], "2"], "+", 
          SuperscriptBox[
           TemplateBox[{"4"},
            "C"], "2"], "+", 
          SuperscriptBox[
           TemplateBox[{"5"},
            "C"], "2"]}]]}]}], "&&", 
      RowBox[{
       TemplateBox[{"4"},
        "C"], "\[LessEqual]", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           TemplateBox[{"3"},
            "C"], "2"]}], "+", 
         SuperscriptBox[
          TemplateBox[{"5"},
           "C"], "2"]}]]}], "&&", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            TemplateBox[{"3"},
             "C"], "2"]}], "+", 
          SuperscriptBox[
           TemplateBox[{"5"},
            "C"], "2"]}]]}], "\[LessEqual]", 
       TemplateBox[{"4"},
        "C"]}], "&&", 
      RowBox[{
       RowBox[{
        RowBox[{"g1", " ", 
         TemplateBox[{"3"},
          "C"]}], "+", 
        RowBox[{"g2", " ", 
         TemplateBox[{"4"},
          "C"]}], "+", 
        RowBox[{"V", " ", 
         TemplateBox[{"5"},
          "C"]}]}], ">", "0"}]}], ")"}], "||", 
    RowBox[{
     TemplateBox[{"2"},
      "C"], "\[LessEqual]", "0"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.907591781706078*^9, 3.916318663046907*^9},
 CellLabel->
  "Out[129]=",ExpressionUUID->"0afea6d6-f763-4351-9dde-2f02c3299656"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "The", " ", "relevant", " ", "clause", " ", "for", " ", "Epsilon", 
    RowBox[{"(", 
     RowBox[{"=", 
      RowBox[{"C", "[", "1", "]"}]}], ")"}]}], ">", 
   RowBox[{"0", " ", "and", " ", "Delta", 
    RowBox[{"(", 
     RowBox[{"=", 
      RowBox[{
       RowBox[{"C", "[", "2", "]"}], ">", "0"}]}], ")"}]}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.907591920644704*^9, 
  3.907591963635322*^9}},ExpressionUUID->"4bc2bcca-3bcb-4e85-aa31-\
6f9cdd619ee2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NotNormalToCell9InnerFormulaQuantFreeNonNegEpsNonNegDel", " ", "=", 
  " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      TemplateBox[{"3"},
       "C"], "<", 
      RowBox[{"-", 
       TemplateBox[{"5"},
        "C"]}]}], "&&", 
     RowBox[{
      TemplateBox[{"5"},
       "C"], "<", "0"}], "&&", 
     RowBox[{
      TemplateBox[{"5"},
       "C"], "<", 
      TemplateBox[{"3"},
       "C"]}], "&&", 
     RowBox[{
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         TemplateBox[{"5"},
          "C"], "2"], "+", 
        SuperscriptBox[
         TemplateBox[{"3"},
          "C"], "2"], "+", 
        SuperscriptBox[
         TemplateBox[{"4"},
          "C"], "2"]}]], "<", 
      TemplateBox[{"2"},
       "C"]}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{
        TemplateBox[{"5"},
         "C"], " ", "V"}], "+", 
       RowBox[{
        TemplateBox[{"3"},
         "C"], " ", "g1"}], "+", 
       RowBox[{
        TemplateBox[{"4"},
         "C"], " ", "g2"}]}], "\[GreaterEqual]", 
      RowBox[{
       TemplateBox[{"1"},
        "C"], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          TemplateBox[{"5"},
           "C"], "2"], "+", 
         SuperscriptBox[
          TemplateBox[{"3"},
           "C"], "2"], "+", 
         SuperscriptBox[
          TemplateBox[{"4"},
           "C"], "2"]}]]}]}], "&&", 
     RowBox[{
      TemplateBox[{"4"},
       "C"], "\[LessEqual]", 
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         TemplateBox[{"5"},
          "C"], "2"], "-", 
        SuperscriptBox[
         TemplateBox[{"3"},
          "C"], "2"]}]]}], "&&", 
     RowBox[{
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          TemplateBox[{"5"},
           "C"], "2"], "-", 
         SuperscriptBox[
          TemplateBox[{"3"},
           "C"], "2"]}]]}], "\[LessEqual]", 
      TemplateBox[{"4"},
       "C"]}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{
        TemplateBox[{"5"},
         "C"], " ", "V"}], "+", 
       RowBox[{
        TemplateBox[{"3"},
         "C"], " ", "g1"}], "+", 
       RowBox[{
        TemplateBox[{"4"},
         "C"], " ", "g2"}]}], ">", "0"}]}], ")"}], "&&", 
   RowBox[{
    RowBox[{"C", "[", "1", "]"}], ">=", "0"}], "&&", 
   RowBox[{
    RowBox[{"C", "[", "2", "]"}], ">", "0"}]}]}]], "Input",
 CellChangeTimes->{{3.8964969700336523`*^9, 3.896496988961591*^9}, 
   3.89649702031361*^9, {3.896497072395492*^9, 3.896497118090472*^9}, 
   3.896497468428773*^9, {3.907577547604209*^9, 3.90757757353117*^9}, 
   3.907591946417478*^9, {3.916318673310316*^9, 3.916318676514077*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"c900f9f0-34f7-4404-bebc-c464cdb7b794"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   TemplateBox[{"3"},
    "C"], "<", 
   RowBox[{"-", 
    TemplateBox[{"5"},
     "C"]}]}], "&&", 
  RowBox[{
   TemplateBox[{"5"},
    "C"], "<", "0"}], "&&", 
  RowBox[{
   TemplateBox[{"5"},
    "C"], "<", 
   TemplateBox[{"3"},
    "C"]}], "&&", 
  RowBox[{
   SqrtBox[
    RowBox[{
     SuperscriptBox[
      TemplateBox[{"3"},
       "C"], "2"], "+", 
     SuperscriptBox[
      TemplateBox[{"4"},
       "C"], "2"], "+", 
     SuperscriptBox[
      TemplateBox[{"5"},
       "C"], "2"]}]], "<", 
   TemplateBox[{"2"},
    "C"]}], "&&", 
  RowBox[{
   RowBox[{
    RowBox[{"g1", " ", 
     TemplateBox[{"3"},
      "C"]}], "+", 
    RowBox[{"g2", " ", 
     TemplateBox[{"4"},
      "C"]}], "+", 
    RowBox[{"V", " ", 
     TemplateBox[{"5"},
      "C"]}]}], "\[GreaterEqual]", 
   RowBox[{
    TemplateBox[{"1"},
     "C"], " ", 
    SqrtBox[
     RowBox[{
      SuperscriptBox[
       TemplateBox[{"3"},
        "C"], "2"], "+", 
      SuperscriptBox[
       TemplateBox[{"4"},
        "C"], "2"], "+", 
      SuperscriptBox[
       TemplateBox[{"5"},
        "C"], "2"]}]]}]}], "&&", 
  RowBox[{
   TemplateBox[{"4"},
    "C"], "\[LessEqual]", 
   SqrtBox[
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       TemplateBox[{"3"},
        "C"], "2"]}], "+", 
     SuperscriptBox[
      TemplateBox[{"5"},
       "C"], "2"]}]]}], "&&", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        TemplateBox[{"3"},
         "C"], "2"]}], "+", 
      SuperscriptBox[
       TemplateBox[{"5"},
        "C"], "2"]}]]}], "\[LessEqual]", 
   TemplateBox[{"4"},
    "C"]}], "&&", 
  RowBox[{
   RowBox[{
    RowBox[{"g1", " ", 
     TemplateBox[{"3"},
      "C"]}], "+", 
    RowBox[{"g2", " ", 
     TemplateBox[{"4"},
      "C"]}], "+", 
    RowBox[{"V", " ", 
     TemplateBox[{"5"},
      "C"]}]}], ">", "0"}], "&&", 
  RowBox[{
   TemplateBox[{"1"},
    "C"], "\[GreaterEqual]", "0"}], "&&", 
  RowBox[{
   TemplateBox[{"2"},
    "C"], ">", "0"}]}]], "Output",
 CellChangeTimes->{3.907591794723378*^9, 3.9075919473404903`*^9, 
  3.916318677713778*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"94943248-8b74-4331-afa3-f940b2458652"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Upper", " ", "estimate", " ", 
   RowBox[{"N_i", ":"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.91631870224752*^9, 
  3.916318724446788*^9}},ExpressionUUID->"f35938b3-fb36-488b-8e95-\
2c5ca713f2c8"],

Cell[CellGroupData[{

Cell[BoxData["Ni"], "Input",
 CellChangeTimes->{{3.916318726915093*^9, 3.916318729592739*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"5c2cf756-25aa-4034-b9df-fb27a34b852b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g2", "<", "0"}], "&&", 
      RowBox[{"V", "\[GreaterEqual]", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["g1", "2"], "+", 
         SuperscriptBox["g2", "2"]}]]}], "&&", 
      RowBox[{"v3", "\[LessEqual]", "0"}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g2", "\[Equal]", "0"}], "&&", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", "<", "0"}], "&&", 
          RowBox[{"V", "\[GreaterEqual]", 
           SqrtBox[
            SuperscriptBox["g1", "2"]]}], "&&", 
          RowBox[{"v3", "\[LessEqual]", "0"}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", "\[Equal]", "0"}], "&&", 
          RowBox[{"V", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"v3", "\[LessEqual]", "0"}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", ">", "0"}], "&&", 
          RowBox[{"V", "\[GreaterEqual]", 
           SqrtBox[
            SuperscriptBox["g1", "2"]]}], "&&", 
          RowBox[{"v3", "\[LessEqual]", "0"}]}], ")"}]}], ")"}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g2", ">", "0"}], "&&", 
      RowBox[{"V", "\[GreaterEqual]", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["g1", "2"], "+", 
         SuperscriptBox["g2", "2"]}]]}], "&&", 
      RowBox[{"v3", "\[LessEqual]", "0"}]}], ")"}]}], ")"}], "&&", 
  RowBox[{"v2", "\[Equal]", "0"}], "&&", 
  RowBox[{"v1", "\[Equal]", "0"}]}]], "Output",
 CellChangeTimes->{3.91631873029985*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"bdc9d519-9017-4f95-b952-db360107f57d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "There", " ", "are", " ", "no", " ", "points", " ", "that", " ", "are", " ",
    "in", " ", "Ni", " ", "but", " ", "that", " ", "does", " ", "not", " ", 
   "satisfy", " ", "this", " ", 
   RowBox[{"clause", ":"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.90759197240704*^9, 
  3.907591999833816*^9}},ExpressionUUID->"6946f839-be00-4dcf-b436-\
0ca99a5d0cf8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"FindInstance", "[", 
   RowBox[{
    RowBox[{
    "Ni", " ", "&&", 
     "NotNormalToCell9InnerFormulaQuantFreeNonNegEpsNonNegDel"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "v1", ",", "v2", ",", "v3", ",", "V", ",", "g1", ",", "g2", ",", 
      RowBox[{"C", "[", "1", "]"}], ",", 
      RowBox[{"C", "[", "2", "]"}], ",", 
      RowBox[{"C", "[", "3", "]"}], ",", 
      RowBox[{"C", "[", "4", "]"}], ",", 
      RowBox[{"C", "[", "5", "]"}], ",", 
      RowBox[{"C", "[", "6", "]"}]}], "}"}], ",", "Reals"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.896496745964037*^9, 3.896496791237484*^9}, {
   3.896496886207059*^9, 3.896496887496036*^9}, {3.896496931250559*^9, 
   3.896496941820256*^9}, {3.8964969961909122`*^9, 3.896497023492407*^9}, 
   3.8964971234346027`*^9, 3.896497472660934*^9, 3.9075774553003187`*^9, {
   3.907577499937063*^9, 3.907577573541635*^9}, 3.916318687534181*^9, {
   3.9163187633981943`*^9, 3.916318770323758*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"138c89a9-b88d-4b49-9546-de707d229e50"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.381759`", ",", 
   RowBox[{"{", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.896496827719733*^9, {3.896496911197209*^9, 3.896496942636842*^9}, {
   3.896497011633294*^9, 3.896497039454824*^9}, {3.896497084709653*^9, 
   3.8964970988791647`*^9}, 3.896497134056773*^9, 3.896497481311747*^9, 
   3.907591809747715*^9, 3.907591959330224*^9, {3.9163187595210667`*^9, 
   3.916318778887992*^9}},
 CellLabel->
  "Out[133]=",ExpressionUUID->"82c2944c-9724-40d7-a47e-9014985312c0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"No", " ", "point", " ", "can", " ", "be", " ", "found"}], ",", 
   " ", 
   RowBox[{"indicating", " ", "this", " ", "formula", " ", 
    RowBox[{
    "Unsatisfiable", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     "Hence"}]}], ",", " ", 
   RowBox[{
   "no", " ", "condition", " ", "that", " ", "Cell9", " ", "imposes", " ", 
    "shrink", " ", "the", " ", "size", " ", "of", " ", 
    RowBox[{
    "N_i", ".", " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     "Hence"}]}], ",", " ", 
   RowBox[{
   "now", " ", "that", " ", "all", " ", "the", " ", "cases", " ", "are", " ", 
    "solved"}], ",", " ", 
   RowBox[{
   "we", " ", "have", " ", "gone", " ", "through", " ", "all", " ", "the", 
    " ", "cells", " ", "in", " ", "the", " ", "CAD", " ", "of", " ", "C"}], 
   ",", "\[IndentingNewLine]", "  ", 
   RowBox[{
    RowBox[{"and", " ", "we", " ", "now", " ", "have", " ", "N_i"}], " ", "=",
     " ", 
    RowBox[{"N_c", "."}]}]}], " ", "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.8964971608611794`*^9, 3.8964972434114037`*^9}, 
   3.907577366899871*^9, 3.907577735385066*^9, {3.90759181005072*^9, 
   3.907591826131975*^9}, {3.907592005946369*^9, 3.907592018510704*^9}, 
   3.9144858019988117`*^9, {3.916318775650487*^9, 
   3.916318824713489*^9}},ExpressionUUID->"56d71171-437a-4f28-812c-\
7a7c5708ed9f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Section 7 : Showing  P  =  C  ", "Title",
 CellChangeTimes->{{3.896238965969543*^9, 3.896239003903226*^9}, {
  3.896239043745042*^9, 3.896239103058173*^9}, {3.896240545624894*^9, 
  3.896240547445448*^9}, {3.896423249467965*^9, 3.8964232736890163`*^9}, {
  3.9066990467255898`*^9, 3.906699048643821*^9}, {3.914482529372734*^9, 
  3.914482582919929*^9}},ExpressionUUID->"51a5304b-db8f-43dc-8975-\
465fddb482ba"],

Cell[CellGroupData[{

Cell["P and its projection:", "Section",
 CellChangeTimes->{{3.888035716845636*^9, 3.888035718146783*^9}, {
  3.896239121872848*^9, 3.896239128170583*^9}, {3.914482617115243*^9, 
  3.914482617916765*^9}},ExpressionUUID->"827e0be1-a951-4bfc-861f-\
86036bfc949b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P", " ", "=", 
  RowBox[{"And", "@@", " ", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"v1", "^", "2"}], "+", 
         RowBox[{"v2", "^", "2"}], "+", 
         RowBox[{"v3", "^", "2"}]}], ")"}], " ", "+", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"g1", "^", "2"}], "+", 
         RowBox[{"g2", "^", "2"}], "+", 
         RowBox[{"V", "^", "2"}]}], ")"}]}], " ", "\[LessEqual]", "1"}], " ", 
     ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"p1", "^", "2"}], "+", 
        RowBox[{"p2", "^", "2"}]}], ")"}], "\[LessEqual]", "1"}], ",", " ", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"v1", "^", "2"}], "+", 
         RowBox[{"v2", "^", "2"}]}], ")"}], " ", 
       RowBox[{"p1", "^", "2"}]}], " ", "==", " ", 
      RowBox[{"v1", "^", "2"}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"v1", "^", "2"}], "+", 
         RowBox[{"v2", "^", "2"}]}], ")"}], " ", 
       RowBox[{"p2", "^", "2"}]}], " ", "==", " ", 
      RowBox[{"v2", "^", "2"}]}], ",", " ", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"v1", " ", "p1"}], " ", "\[GreaterEqual]", "0"}], " ", ",", " ",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"v2", " ", "p2"}], "\[GreaterEqual]", "0"}], ",", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"g1", " ", "==", " ", 
      RowBox[{
       RowBox[{"-", " ", "V"}], " ", "p1"}]}], " ", ",", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"g2", " ", "==", " ", 
      RowBox[{
       RowBox[{"-", "V"}], " ", "p2"}]}], " ", ",", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"v3", "\[GreaterEqual]", "0"}], ",", "\[IndentingNewLine]", " ", 
     
     RowBox[{"V", "\[LessEqual]", "0"}], ",", " ", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"v3", " ", "V"}], " ", "==", "0"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.883124457971738*^9, 3.8831244764359217`*^9}, {
   3.883124507470075*^9, 3.8831245609801455`*^9}, {3.8831246198046036`*^9, 
   3.883124625227193*^9}, {3.8831246875625277`*^9, 3.883124729615845*^9}, {
   3.8831247682269306`*^9, 3.8831248229396577`*^9}, {3.884677085799938*^9, 
   3.8846770875349164`*^9}, {3.884936449115592*^9, 3.8849364527044144`*^9}, {
   3.88658011138282*^9, 3.886580124457608*^9}, {3.8865806084865932`*^9, 
   3.8865806085870457`*^9}, 3.914482592743264*^9},
 CellLabel->
  "In[134]:=",ExpressionUUID->"52f7877a-10e9-460a-b840-d70e3fa44568"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["g1", "2"], "+", 
    SuperscriptBox["g2", "2"], "+", 
    SuperscriptBox["V", "2"], "+", 
    SuperscriptBox["v1", "2"], "+", 
    SuperscriptBox["v2", "2"], "+", 
    SuperscriptBox["v3", "2"]}], "\[LessEqual]", "1"}], "&&", 
  RowBox[{
   RowBox[{
    SuperscriptBox["p1", "2"], "+", 
    SuperscriptBox["p2", "2"]}], "\[LessEqual]", "1"}], "&&", 
  RowBox[{
   RowBox[{
    SuperscriptBox["p1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["v1", "2"], "+", 
      SuperscriptBox["v2", "2"]}], ")"}]}], "\[Equal]", 
   SuperscriptBox["v1", "2"]}], "&&", 
  RowBox[{
   RowBox[{
    SuperscriptBox["p2", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["v1", "2"], "+", 
      SuperscriptBox["v2", "2"]}], ")"}]}], "\[Equal]", 
   SuperscriptBox["v2", "2"]}], "&&", 
  RowBox[{
   RowBox[{"p1", " ", "v1"}], "\[GreaterEqual]", "0"}], "&&", 
  RowBox[{
   RowBox[{"p2", " ", "v2"}], "\[GreaterEqual]", "0"}], "&&", 
  RowBox[{"g1", "\[Equal]", 
   RowBox[{
    RowBox[{"-", "p1"}], " ", "V"}]}], "&&", 
  RowBox[{"g2", "\[Equal]", 
   RowBox[{
    RowBox[{"-", "p2"}], " ", "V"}]}], "&&", 
  RowBox[{"v3", "\[GreaterEqual]", "0"}], "&&", 
  RowBox[{"V", "\[LessEqual]", "0"}], "&&", 
  RowBox[{
   RowBox[{"V", " ", "v3"}], "\[Equal]", "0"}]}]], "Output",
 CellChangeTimes->{{3.8831248071310368`*^9, 3.883124825589794*^9}, 
   3.883125245493069*^9, 3.88467708902485*^9, 3.884936017791295*^9, 
   3.8849364533203516`*^9, 3.8865783773689013`*^9, 3.8865806092411795`*^9, 
   3.886611468521305*^9, 3.886665596675439*^9, 3.8866971507178087`*^9, 
   3.8880346887951927`*^9, 3.916318834670637*^9},
 CellLabel->
  "Out[134]=",ExpressionUUID->"2ce5fe83-4de0-4258-86c5-e926c315e384"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Timing", "[", 
   RowBox[{"re1", "=", 
    RowBox[{"Resolve", "[", 
     RowBox[{"Exists", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"p1", ",", "p2"}], "}"}], ",", "P"}], "]"}], "]"}]}], "]"}], 
  " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Proj", " ", "of", " ", "P", " ", "on", " ", "p1"}], ",", " ", 
    "p2"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.8831248342752466`*^9, 3.883124840645318*^9}, {
   3.8831249199145994`*^9, 3.883124920969101*^9}, {3.8831251079699173`*^9, 
   3.883125111454346*^9}, 3.8831251684698005`*^9, {3.883125204483219*^9, 
   3.883125217570135*^9}, {3.8831252494992447`*^9, 3.883125294134945*^9}, {
   3.8846770936028357`*^9, 3.8846771150923786`*^9}, {3.884677291599427*^9, 
   3.8846773247386627`*^9}, {3.8865783807441*^9, 3.8865783885709896`*^9}, {
   3.8865784391342335`*^9, 3.886578439704238*^9}, 3.886579851367056*^9, {
   3.8866491336702347`*^9, 3.886649143907996*^9}, {3.8866655800192337`*^9, 
   3.886665586378121*^9}, {3.886665629411985*^9, 3.886665630104712*^9}, {
   3.886665700680275*^9, 3.886665725671009*^9}, {3.886665826631167*^9, 
   3.886665827437818*^9}, {3.8866972849179564`*^9, 3.886697287863646*^9}, {
   3.886697668285693*^9, 3.886697669012454*^9}, 3.914482595833153*^9},
 CellLabel->
  "In[135]:=",ExpressionUUID->"9e1ff60e-c3cd-48cd-9fe3-5568a30ac89f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.161748`", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"g1", "|", "g2", "|", "v1", "|", "v2"}], ")"}], "\[Element]", 
     TemplateBox[{},
      "Reals"]}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g1", "\[Equal]", "0"}], "&&", 
        RowBox[{"g2", "\[Equal]", "0"}], "&&", 
        RowBox[{"V", "\[Equal]", "0"}], "&&", 
        RowBox[{"v1", "\[Equal]", "0"}], "&&", 
        RowBox[{"v2", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{"v3", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["g1", "2"], "+", 
          SuperscriptBox["g2", "2"], "+", 
          SuperscriptBox["V", "2"], "+", 
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["v3", "2"]}], "\[LessEqual]", "1"}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g1", "\[Equal]", "0"}], "&&", 
        RowBox[{"g2", "\[Equal]", "0"}], "&&", 
        RowBox[{"V", "\[Equal]", "0"}], "&&", 
        RowBox[{"v1", "\[Equal]", "0"}], "&&", 
        RowBox[{"v2", "\[LessEqual]", "0"}], "&&", 
        RowBox[{"v3", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["g1", "2"], "+", 
          SuperscriptBox["g2", "2"], "+", 
          SuperscriptBox["V", "2"], "+", 
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["v3", "2"]}], "\[LessEqual]", "1"}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g1", "\[Equal]", "0"}], "&&", 
        RowBox[{"g2", "\[Equal]", "0"}], "&&", 
        RowBox[{"V", "\[Equal]", "0"}], "&&", 
        RowBox[{"v1", "\[Equal]", "0"}], "&&", 
        RowBox[{"v2", "\[Equal]", "0"}], "&&", 
        RowBox[{"v3", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["g1", "2"], "+", 
          SuperscriptBox["g2", "2"], "+", 
          SuperscriptBox["V", "2"], "+", 
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["v3", "2"]}], "\[LessEqual]", "1"}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"V", "<", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["g1", "2"], "+", 
          SuperscriptBox["g2", "2"], "-", 
          SuperscriptBox["V", "2"]}], "\[LessEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{"g1", " ", "v1"}], "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{"g2", " ", "v2"}], "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox["g1", "2"], " ", 
           SuperscriptBox["v1", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["V", "2"], " ", 
           SuperscriptBox["v1", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["g1", "2"], " ", 
           SuperscriptBox["v2", "2"]}]}], "\[Equal]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox["g2", "2"], " ", 
           SuperscriptBox["v1", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["g2", "2"], " ", 
           SuperscriptBox["v2", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["V", "2"], " ", 
           SuperscriptBox["v2", "2"]}]}], "\[Equal]", "0"}], "&&", 
        RowBox[{"v3", "\[Equal]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["g1", "2"], "+", 
          SuperscriptBox["g2", "2"], "+", 
          SuperscriptBox["V", "2"], "+", 
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["v3", "2"]}], "\[LessEqual]", "1"}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g1", "\[Equal]", "0"}], "&&", 
        RowBox[{"g2", "\[Equal]", "0"}], "&&", 
        RowBox[{"V", "\[Equal]", "0"}], "&&", 
        RowBox[{"v1", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{"v2", "\[Equal]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"]}], ">", "0"}], "&&", 
        RowBox[{"v3", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["g1", "2"], "+", 
          SuperscriptBox["g2", "2"], "+", 
          SuperscriptBox["V", "2"], "+", 
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["v3", "2"]}], "\[LessEqual]", "1"}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g1", "\[Equal]", "0"}], "&&", 
        RowBox[{"g2", "\[Equal]", "0"}], "&&", 
        RowBox[{"V", "\[Equal]", "0"}], "&&", 
        RowBox[{"v1", "\[LessEqual]", "0"}], "&&", 
        RowBox[{"v2", "\[Equal]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"]}], ">", "0"}], "&&", 
        RowBox[{"v3", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["g1", "2"], "+", 
          SuperscriptBox["g2", "2"], "+", 
          SuperscriptBox["V", "2"], "+", 
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["v3", "2"]}], "\[LessEqual]", "1"}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g1", "\[Equal]", "0"}], "&&", 
        RowBox[{"g2", "\[Equal]", "0"}], "&&", 
        RowBox[{"V", "\[Equal]", "0"}], "&&", 
        RowBox[{"v1", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{"v2", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"]}], ">", "0"}], "&&", 
        RowBox[{"v3", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["g1", "2"], "+", 
          SuperscriptBox["g2", "2"], "+", 
          SuperscriptBox["V", "2"], "+", 
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["v3", "2"]}], "\[LessEqual]", "1"}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g1", "\[Equal]", "0"}], "&&", 
        RowBox[{"g2", "\[Equal]", "0"}], "&&", 
        RowBox[{"V", "\[Equal]", "0"}], "&&", 
        RowBox[{"v1", "\[Equal]", "0"}], "&&", 
        RowBox[{"v2", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"]}], ">", "0"}], "&&", 
        RowBox[{"v3", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["g1", "2"], "+", 
          SuperscriptBox["g2", "2"], "+", 
          SuperscriptBox["V", "2"], "+", 
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["v3", "2"]}], "\[LessEqual]", "1"}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g1", "\[Equal]", "0"}], "&&", 
        RowBox[{"g2", "\[Equal]", "0"}], "&&", 
        RowBox[{"V", "\[Equal]", "0"}], "&&", 
        RowBox[{"v1", "\[LessEqual]", "0"}], "&&", 
        RowBox[{"v2", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"]}], ">", "0"}], "&&", 
        RowBox[{"v3", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["g1", "2"], "+", 
          SuperscriptBox["g2", "2"], "+", 
          SuperscriptBox["V", "2"], "+", 
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["v3", "2"]}], "\[LessEqual]", "1"}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g1", "\[Equal]", "0"}], "&&", 
        RowBox[{"g2", "\[Equal]", "0"}], "&&", 
        RowBox[{"V", "\[Equal]", "0"}], "&&", 
        RowBox[{"v1", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{"v2", "\[LessEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"]}], ">", "0"}], "&&", 
        RowBox[{"v3", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["g1", "2"], "+", 
          SuperscriptBox["g2", "2"], "+", 
          SuperscriptBox["V", "2"], "+", 
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["v3", "2"]}], "\[LessEqual]", "1"}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g1", "\[Equal]", "0"}], "&&", 
        RowBox[{"g2", "\[Equal]", "0"}], "&&", 
        RowBox[{"V", "\[Equal]", "0"}], "&&", 
        RowBox[{"v1", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{"v2", "\[Equal]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"]}], ">", "0"}], "&&", 
        RowBox[{"v3", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["g1", "2"], "+", 
          SuperscriptBox["g2", "2"], "+", 
          SuperscriptBox["V", "2"], "+", 
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["v3", "2"]}], "\[LessEqual]", "1"}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g1", "\[Equal]", "0"}], "&&", 
        RowBox[{"g2", "\[Equal]", "0"}], "&&", 
        RowBox[{"V", "\[Equal]", "0"}], "&&", 
        RowBox[{"v1", "\[Equal]", "0"}], "&&", 
        RowBox[{"v2", "\[LessEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"]}], ">", "0"}], "&&", 
        RowBox[{"v3", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["g1", "2"], "+", 
          SuperscriptBox["g2", "2"], "+", 
          SuperscriptBox["V", "2"], "+", 
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["v3", "2"]}], "\[LessEqual]", "1"}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g1", "\[Equal]", "0"}], "&&", 
        RowBox[{"g2", "\[Equal]", "0"}], "&&", 
        RowBox[{"V", "\[Equal]", "0"}], "&&", 
        RowBox[{"v1", "\[LessEqual]", "0"}], "&&", 
        RowBox[{"v2", "\[LessEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"]}], ">", "0"}], "&&", 
        RowBox[{"v3", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["g1", "2"], "+", 
          SuperscriptBox["g2", "2"], "+", 
          SuperscriptBox["V", "2"], "+", 
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["v3", "2"]}], "\[LessEqual]", "1"}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g1", "\[Equal]", "0"}], "&&", 
        RowBox[{"g2", "\[Equal]", "0"}], "&&", 
        RowBox[{"V", "\[Equal]", "0"}], "&&", 
        RowBox[{"v1", "\[LessEqual]", "0"}], "&&", 
        RowBox[{"v2", "\[Equal]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"]}], ">", "0"}], "&&", 
        RowBox[{"v3", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["g1", "2"], "+", 
          SuperscriptBox["g2", "2"], "+", 
          SuperscriptBox["V", "2"], "+", 
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["v3", "2"]}], "\[LessEqual]", "1"}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g1", "\[Equal]", "0"}], "&&", 
        RowBox[{"g2", "\[Equal]", "0"}], "&&", 
        RowBox[{"V", "\[Equal]", "0"}], "&&", 
        RowBox[{"v1", "\[Equal]", "0"}], "&&", 
        RowBox[{"v2", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"]}], ">", "0"}], "&&", 
        RowBox[{"v3", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["g1", "2"], "+", 
          SuperscriptBox["g2", "2"], "+", 
          SuperscriptBox["V", "2"], "+", 
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["v3", "2"]}], "\[LessEqual]", "1"}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g1", "\[Equal]", "0"}], "&&", 
        RowBox[{"g2", "\[Equal]", "0"}], "&&", 
        RowBox[{"V", "\[Equal]", "0"}], "&&", 
        RowBox[{"v1", "\[Equal]", "0"}], "&&", 
        RowBox[{"v2", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"]}], ">", "0"}], "&&", 
        RowBox[{"v3", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["g1", "2"], "+", 
          SuperscriptBox["g2", "2"], "+", 
          SuperscriptBox["V", "2"], "+", 
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["v3", "2"]}], "\[LessEqual]", "1"}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g1", "\[Equal]", "0"}], "&&", 
        RowBox[{"g2", "\[Equal]", "0"}], "&&", 
        RowBox[{"V", "\[Equal]", "0"}], "&&", 
        RowBox[{"v1", "\[Equal]", "0"}], "&&", 
        RowBox[{"v2", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"]}], ">", "0"}], "&&", 
        RowBox[{"v3", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["g1", "2"], "+", 
          SuperscriptBox["g2", "2"], "+", 
          SuperscriptBox["V", "2"], "+", 
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["v3", "2"]}], "\[LessEqual]", "1"}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g1", "\[Equal]", "0"}], "&&", 
        RowBox[{"g2", "\[Equal]", "0"}], "&&", 
        RowBox[{"V", "\[Equal]", "0"}], "&&", 
        RowBox[{"v1", "\[Equal]", "0"}], "&&", 
        RowBox[{"v2", "\[LessEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"]}], ">", "0"}], "&&", 
        RowBox[{"v3", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["g1", "2"], "+", 
          SuperscriptBox["g2", "2"], "+", 
          SuperscriptBox["V", "2"], "+", 
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["v3", "2"]}], "\[LessEqual]", "1"}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g1", "\[Equal]", "0"}], "&&", 
        RowBox[{"g2", "\[Equal]", "0"}], "&&", 
        RowBox[{"V", "\[Equal]", "0"}], "&&", 
        RowBox[{"v1", "\[Equal]", "0"}], "&&", 
        RowBox[{"v2", "\[LessEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"]}], ">", "0"}], "&&", 
        RowBox[{"v3", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["g1", "2"], "+", 
          SuperscriptBox["g2", "2"], "+", 
          SuperscriptBox["V", "2"], "+", 
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["v3", "2"]}], "\[LessEqual]", "1"}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g1", "\[Equal]", "0"}], "&&", 
        RowBox[{"g2", "\[Equal]", "0"}], "&&", 
        RowBox[{"V", "\[Equal]", "0"}], "&&", 
        RowBox[{"v1", "\[Equal]", "0"}], "&&", 
        RowBox[{"v2", "\[LessEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"]}], ">", "0"}], "&&", 
        RowBox[{"v3", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["g1", "2"], "+", 
          SuperscriptBox["g2", "2"], "+", 
          SuperscriptBox["V", "2"], "+", 
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["v3", "2"]}], "\[LessEqual]", "1"}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g1", "\[Equal]", "0"}], "&&", 
        RowBox[{"g2", "\[Equal]", "0"}], "&&", 
        RowBox[{"V", "\[Equal]", "0"}], "&&", 
        RowBox[{"v1", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{"v2", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"]}], ">", "0"}], "&&", 
        RowBox[{"v3", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["g1", "2"], "+", 
          SuperscriptBox["g2", "2"], "+", 
          SuperscriptBox["V", "2"], "+", 
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["v3", "2"]}], "\[LessEqual]", "1"}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g1", "\[Equal]", "0"}], "&&", 
        RowBox[{"g2", "\[Equal]", "0"}], "&&", 
        RowBox[{"V", "\[Equal]", "0"}], "&&", 
        RowBox[{"v1", "\[Equal]", "0"}], "&&", 
        RowBox[{"v2", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"]}], ">", "0"}], "&&", 
        RowBox[{"v3", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["g1", "2"], "+", 
          SuperscriptBox["g2", "2"], "+", 
          SuperscriptBox["V", "2"], "+", 
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["v3", "2"]}], "\[LessEqual]", "1"}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g1", "\[Equal]", "0"}], "&&", 
        RowBox[{"g2", "\[Equal]", "0"}], "&&", 
        RowBox[{"V", "\[Equal]", "0"}], "&&", 
        RowBox[{"v1", "\[LessEqual]", "0"}], "&&", 
        RowBox[{"v2", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"]}], ">", "0"}], "&&", 
        RowBox[{"v3", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["g1", "2"], "+", 
          SuperscriptBox["g2", "2"], "+", 
          SuperscriptBox["V", "2"], "+", 
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["v3", "2"]}], "\[LessEqual]", "1"}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g1", "\[Equal]", "0"}], "&&", 
        RowBox[{"g2", "\[Equal]", "0"}], "&&", 
        RowBox[{"V", "\[Equal]", "0"}], "&&", 
        RowBox[{"v1", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{"v2", "\[LessEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"]}], ">", "0"}], "&&", 
        RowBox[{"v3", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["g1", "2"], "+", 
          SuperscriptBox["g2", "2"], "+", 
          SuperscriptBox["V", "2"], "+", 
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["v3", "2"]}], "\[LessEqual]", "1"}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g1", "\[Equal]", "0"}], "&&", 
        RowBox[{"g2", "\[Equal]", "0"}], "&&", 
        RowBox[{"V", "\[Equal]", "0"}], "&&", 
        RowBox[{"v1", "\[Equal]", "0"}], "&&", 
        RowBox[{"v2", "\[LessEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"]}], ">", "0"}], "&&", 
        RowBox[{"v3", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["g1", "2"], "+", 
          SuperscriptBox["g2", "2"], "+", 
          SuperscriptBox["V", "2"], "+", 
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["v3", "2"]}], "\[LessEqual]", "1"}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g1", "\[Equal]", "0"}], "&&", 
        RowBox[{"g2", "\[Equal]", "0"}], "&&", 
        RowBox[{"V", "\[Equal]", "0"}], "&&", 
        RowBox[{"v1", "\[LessEqual]", "0"}], "&&", 
        RowBox[{"v2", "\[LessEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"]}], ">", "0"}], "&&", 
        RowBox[{"v3", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{
          SuperscriptBox["g1", "2"], "+", 
          SuperscriptBox["g2", "2"], "+", 
          SuperscriptBox["V", "2"], "+", 
          SuperscriptBox["v1", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["v3", "2"]}], "\[LessEqual]", "1"}]}], ")"}]}], 
     ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8831248386480455`*^9, 3.88312484253307*^9}, 
   3.8831251375636806`*^9, 3.883125170675973*^9, 3.8831252103233557`*^9, {
   3.883125258908482*^9, 3.8831252774505796`*^9}, 3.8831253156440563`*^9, 
   3.8846771308710947`*^9, 3.8846773966507673`*^9, 3.8849361160896635`*^9, 
   3.8849364575115128`*^9, 3.8865783911858625`*^9, 3.8865784414535484`*^9, 
   3.886579852941572*^9, 3.8865800672068195`*^9, 3.8865806139670887`*^9, 
   3.886611473210617*^9, 3.886649147719945*^9, {3.8866655889042273`*^9, 
   3.886665631786865*^9}, {3.886665701878829*^9, 3.886665727145773*^9}, 
   3.886665828513878*^9, 3.886697151448613*^9, 3.886697289465952*^9, 
   3.8866976700114117`*^9, 3.888034727670735*^9, 3.916318838520894*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"2920edea-c792-47c4-b93e-4559103c966a"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8865784453300257`*^9, 3.8865784544616146`*^9}, 
   3.8865784934887667`*^9},ExpressionUUID->"c23b2934-12f9-4503-924e-\
a62b63f6ba21"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"fb635cc4-afe3-4ceb-bd4d-2d05a74a9754"]
}, Open  ]],

Cell[CellGroupData[{

Cell["C intersected with B_1(0) (which we call re2 here)", "Section",
 CellChangeTimes->{{3.888035728703267*^9, 3.8880357391163473`*^9}, {
   3.8962391421267548`*^9, 3.896239144783445*^9}, 3.914482610326708*^9, {
   3.91448575893734*^9, 3.914485763311385*^9}, {3.916319060832088*^9, 
   3.9163190653588963`*^9}},ExpressionUUID->"0945dad0-6dbb-4077-9016-\
7ecb1edb4664"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"re2", " ", "=", " ", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"V", "<=", "0"}], "&&", "\[IndentingNewLine]", 
      RowBox[{"v3", "\[GreaterEqual]", "0"}], "&&", "\[IndentingNewLine]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"v1", "^", "2"}], "+", 
            RowBox[{"v2", "^", "2"}]}], " ", "\[Equal]", "0"}], "  ", "&&", 
          " ", 
          RowBox[{
           RowBox[{
            RowBox[{"g1", "^", "2"}], "+", 
            RowBox[{"g2", "^", "2"}]}], "<=", 
           RowBox[{"V", "^", "2"}]}]}], ")"}], " ", "||", " ", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"v1", "^", "2"}], "+", 
            RowBox[{"v2", "^", "2"}]}], " ", "!=", "0"}], " ", "&&", 
          RowBox[{"g1", " ", "\[Equal]", 
           RowBox[{
            RowBox[{"-", "V"}], " ", 
            RowBox[{"v1", "/", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"(", " ", 
               RowBox[{
                RowBox[{"v1", "^", "2"}], "+", 
                RowBox[{"v2", "^", "2"}]}], ")"}], "]"}]}]}]}], " ", "&&", 
          RowBox[{"g2", " ", "\[Equal]", 
           RowBox[{
            RowBox[{"-", "V"}], " ", 
            RowBox[{"v2", "/", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"(", " ", 
               RowBox[{
                RowBox[{"v1", "^", "2"}], "+", 
                RowBox[{"v2", "^", "2"}]}], ")"}], "]"}]}]}]}]}], ")"}]}], 
       ")"}], " ", "\[IndentingNewLine]", "&&", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"v3", " ", "\[Equal]", "0"}], "  ", "&&", " ", 
          RowBox[{"V", "\[LessEqual]", "0"}]}], ")"}], " ", "||", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"v3", " ", ">", "0"}], "  ", "&&", " ", 
          RowBox[{"V", "\[Equal]", "0"}]}], ")"}]}], ")"}]}], 
     "\[IndentingNewLine]", ")"}], " ", 
    RowBox[{"(*", " ", 
     RowBox[{"<", 
      RowBox[{
       RowBox[{"-", " ", "gph"}], 
       RowBox[{"(", "Q", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", "&&", 
    "  ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      SuperscriptBox["g1", "2"], "+", 
      SuperscriptBox["g2", "2"], "+", 
      SuperscriptBox["V", "2"], "+", 
      SuperscriptBox["v1", "2"], "+", 
      SuperscriptBox["v2", "2"], "+", 
      SuperscriptBox["v3", "2"]}], "\[LessEqual]", "1"}]}], "   ", 
   RowBox[{"(*", 
    RowBox[{"<", 
     RowBox[{
      RowBox[{"-", " ", "B_"}], "1", 
      RowBox[{"(", "0", ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8865788334800205`*^9, 3.886578917153794*^9}, {
   3.8865790943028884`*^9, 3.886579282695822*^9}, {3.8865793384905896`*^9, 
   3.8865793442580905`*^9}, {3.8865794425095625`*^9, 
   3.8865797469348493`*^9}, {3.8865798594595647`*^9, 3.886579860208542*^9}, 
   3.8865803594118347`*^9, {3.88666564268089*^9, 3.886665676592793*^9}, {
   3.8866657143075943`*^9, 3.886665715189871*^9}, {3.8866657468319693`*^9, 
   3.886665782170404*^9}, {3.8866662114561987`*^9, 3.886666240799593*^9}, {
   3.886666327244923*^9, 3.886666334204661*^9}, {3.886666626570923*^9, 
   3.886666649779599*^9}, {3.886697008562199*^9, 3.886697014665728*^9}, {
   3.886697157526243*^9, 3.8866971583615627`*^9}, {3.886697679926581*^9, 
   3.886697681231373*^9}, {3.888034792129589*^9, 3.888034800086033*^9}, {
   3.896239242687749*^9, 3.896239317934491*^9}, 3.914482603530046*^9, 
   3.916318870195084*^9, {3.9163190267947063`*^9, 3.916319027427581*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"d4ccd72f-81eb-4ae2-8f2e-356214e61d25"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V", "\[LessEqual]", "0"}], "&&", 
  RowBox[{"v3", "\[GreaterEqual]", "0"}], "&&", 
  RowBox[{
   RowBox[{
    SuperscriptBox["g1", "2"], "+", 
    SuperscriptBox["g2", "2"], "+", 
    SuperscriptBox["V", "2"], "+", 
    SuperscriptBox["v1", "2"], "+", 
    SuperscriptBox["v2", "2"], "+", 
    SuperscriptBox["v3", "2"]}], "\[LessEqual]", "1"}], "&&", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["g1", "2"], "+", 
        SuperscriptBox["g2", "2"]}], "\[LessEqual]", 
       SuperscriptBox["V", "2"]}], "&&", 
      RowBox[{
       RowBox[{
        SuperscriptBox["v1", "2"], "+", 
        SuperscriptBox["v2", "2"]}], "\[Equal]", "0"}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["v1", "2"], "+", 
        SuperscriptBox["v2", "2"]}], "\[NotEqual]", "0"}], "&&", 
      RowBox[{
       RowBox[{"g1", "+", 
        FractionBox[
         RowBox[{"V", " ", "v1"}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["v1", "2"], "+", 
           SuperscriptBox["v2", "2"]}]]]}], "\[Equal]", "0"}], "&&", 
      RowBox[{
       RowBox[{"g2", "+", 
        FractionBox[
         RowBox[{"V", " ", "v2"}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["v1", "2"], "+", 
           SuperscriptBox["v2", "2"]}]]]}], "\[Equal]", "0"}]}], ")"}]}], 
   ")"}], "&&", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"V", "\[GreaterEqual]", "0"}], "||", 
    RowBox[{"v3", "\[LessEqual]", "0"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8865792838748226`*^9, 3.8865793446740837`*^9, {3.886579445374549*^9, 
   3.8865794613228416`*^9}, 3.886579503190232*^9, {3.8865797229617095`*^9, 
   3.8865797480053*^9}, 3.8865798612418027`*^9, 3.886611480580944*^9, 
   3.886665677119948*^9, 3.886665715900978*^9, 3.88666579432285*^9, {
   3.886666213715927*^9, 3.886666250279883*^9}, 3.8866663358864307`*^9, {
   3.886666627301495*^9, 3.886666654874817*^9}, {3.8866971515689*^9, 
   3.886697158854596*^9}, {3.886697676592122*^9, 3.886697685515115*^9}, 
   3.888034805519732*^9, {3.9163188601715183`*^9, 3.916318874671433*^9}, 
   3.916319028466215*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"bfb9e505-fd92-460e-9d4a-e04b947f3f25"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Proving that they are the same", "Section",
 CellChangeTimes->{{3.8880357437932997`*^9, 3.8880357469595137`*^9}, {
  3.8962391624859457`*^9, 
  3.8962391637916737`*^9}},ExpressionUUID->"ed91df17-c1f7-4488-9274-\
5542d8072948"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Timing", "[", 
   RowBox[{"Reduce", "[", 
    RowBox[{"re1", "&&", " ", 
     RowBox[{"Not", "[", "re2", "]"}]}], "]"}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "There", " ", "is", " ", "no", " ", "point", " ", "in", " ", "proj", 
     RowBox[{"(", "P", ")"}], " ", "that", " ", "is", " ", "not", " ", "in", 
     " ", "gph", 
     RowBox[{"(", "Q", ")"}]}], "\[Intersection]", 
    RowBox[{"B_", "1", 
     RowBox[{"(", "0", ")"}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.8865798655706215`*^9, 3.8865798749839425`*^9}, {
  3.8865799253191004`*^9, 3.8865799321938457`*^9}, {3.8865814729297047`*^9, 
  3.8865814888054266`*^9}, {3.886581560440748*^9, 3.8865815704345927`*^9}, {
  3.886583658206128*^9, 3.8865836636473985`*^9}, {3.886611487547442*^9, 
  3.886611489320642*^9}, {3.8962391740566463`*^9, 3.8962392066832027`*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"f02d7d47-edd8-4f3b-8a4a-b148b627620e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.043721`", ",", "False"}], "}"}]], "Output",
 CellChangeTimes->{{3.886579921914562*^9, 3.8865799441158047`*^9}, 
   3.8865806862843413`*^9, 3.8865815589011784`*^9, 3.886581845395697*^9, 
   3.8865839918262405`*^9, 3.88665230446497*^9, 3.886666076235237*^9, {
   3.886666218291992*^9, 3.886666255262026*^9}, 3.8866672235792637`*^9, 
   3.886697164754106*^9, 3.886697295432382*^9, 3.8866976889348793`*^9, 
   3.888034833223069*^9, {3.916319016492546*^9, 3.916319033723538*^9}},
 CellLabel->
  "Out[141]=",ExpressionUUID->"eb3db02e-e93d-4653-bc75-fa0541b0b88e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Timing", "[", 
   RowBox[{"Reduce", "[", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Not", "[", "re1", "]"}], "&&", " ", "re2"}], "]"}], "]"}], 
   "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "There", " ", "is", " ", "no", " ", "point", " ", "in", " ", "gph", 
     RowBox[{"(", "Q", ")"}]}], "\[Intersection]", 
    RowBox[{"B_", "1", 
     RowBox[{"(", "0", ")"}], " ", "that", " ", "is", " ", "not", " ", "in", 
     " ", "proj", 
     RowBox[{"(", "P", ")"}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.88658462960058*^9, 3.8865846349219785`*^9}, {
  3.886611495360579*^9, 3.886611498535192*^9}, {3.8866659374499474`*^9, 
  3.886665938594426*^9}, {3.886697176091291*^9, 3.886697199685519*^9}, {
  3.886697569768531*^9, 3.8866975712546062`*^9}, {3.8866976946071367`*^9, 
  3.886697702357109*^9}, {3.896239211625576*^9, 3.896239222032278*^9}, {
  3.916318939719935*^9, 3.916318942788659*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"b78a1ac3-0a51-4f3e-80c1-84ab2f49aaa1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.995868`", ",", "False"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8866113564699936`*^9, 3.886649117874074*^9, 3.8866655740113773`*^9, 
   3.886665742374053*^9, {3.886665820679018*^9, 3.88666583691008*^9}, 
   3.88666595697184*^9, 3.886666098194854*^9, 3.886666234210659*^9, 
   3.886666274959976*^9, 3.886666620420117*^9, {3.8866971729412603`*^9, 
   3.8866972013036833`*^9}, 3.886697615886113*^9, {3.8866976616738033`*^9, 
   3.886697702950444*^9}, 3.8880348344683113`*^9, 3.916319039297543*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"a4806f4a-221f-45ff-89aa-59d3fb30215d"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"d10c109f-7d8d-4f23-8cfe-9bafa9e90b12"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{712.5, 690.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.5 Inherited,
FrontEndVersion->"13.3 for Linux x86 (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d8e6ec96-5443-486a-9a54-de2769e6b894"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1124, 19, 663, "Text",ExpressionUUID->"272c5bbb-4ee8-4149-a13e-daba1c3c571a"],
Cell[CellGroupData[{
Cell[1707, 43, 181, 3, 79, "Subtitle",ExpressionUUID->"52b2733c-f7d2-479a-8c8d-34afe4af3243"],
Cell[1891, 48, 678, 15, 266, "Input",ExpressionUUID->"7e3fa656-5df8-41a8-912e-6fe4bdc1713d"],
Cell[2572, 65, 680, 18, 136, "Input",ExpressionUUID->"ff5f1633-7b17-4eac-9f33-9151036446e8"],
Cell[3255, 85, 213, 5, 44, "Input",ExpressionUUID->"f623848a-bf2d-47d2-b04f-f3063c6d90c6"],
Cell[CellGroupData[{
Cell[3493, 94, 855, 24, 75, "Input",ExpressionUUID->"59ba0e88-0e37-4f76-962c-6fee7d25126d"],
Cell[4351, 120, 761, 20, 81, "Output",ExpressionUUID->"53be0cb4-6d66-420f-a5d8-0be624412c5b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[5161, 146, 221, 4, 146, "Title",ExpressionUUID->"0cb0480a-0045-4d41-985b-315a1e9cbfbe"],
Cell[CellGroupData[{
Cell[5407, 154, 392, 6, 102, "Chapter",ExpressionUUID->"9292d8d2-ed55-443a-a5df-764b0d41e200"],
Cell[CellGroupData[{
Cell[5824, 164, 3687, 70, 150, "Input",ExpressionUUID->"b081f332-75aa-4177-9bd5-19f53f137a87"],
Cell[9514, 236, 1756, 46, 60, "Output",ExpressionUUID->"c9378fe4-8fb5-4a23-978b-ae5725ab9015"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11307, 287, 959, 16, 44, "Input",ExpressionUUID->"a75da03b-60c8-4d4d-b3af-fd1cb5a448d6"],
Cell[12269, 305, 1457, 28, 50, "Output",ExpressionUUID->"28d11db2-1af0-4b36-83e1-b8a16629712e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13775, 339, 370, 6, 102, "Chapter",ExpressionUUID->"b5aaee87-320b-491d-9f30-835bc1a98a48"],
Cell[CellGroupData[{
Cell[14170, 349, 260, 5, 81, "Subsection",ExpressionUUID->"97319704-0c58-4b9f-b69c-7983c095340a"],
Cell[CellGroupData[{
Cell[14455, 358, 4542, 96, 214, "Input",ExpressionUUID->"0823cdc0-d11b-4dd4-8385-9b64404dd93f"],
Cell[19000, 456, 2549, 72, 102, "Output",ExpressionUUID->"b7c903f9-bb7e-4aa9-acc2-0624b18c52b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21586, 533, 348, 9, 44, "Input",ExpressionUUID->"b36180c8-a967-4629-a1b4-009646ceb037"],
Cell[21937, 544, 228, 3, 50, "Output",ExpressionUUID->"60a9c07d-650c-4e0d-b0d4-86d9e2d7a8e1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[22214, 553, 245, 4, 100, "Section",ExpressionUUID->"3bb71f9c-031f-40e9-a2b0-a6c94878b00c"],
Cell[CellGroupData[{
Cell[22484, 561, 2750, 77, 214, "Input",ExpressionUUID->"c63ef770-6e21-466b-bc48-584107cd5606"],
Cell[25237, 640, 1546, 48, 61, "Output",ExpressionUUID->"1874fa2e-0b4d-4671-8709-c437259d967e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26820, 693, 322, 6, 44, "Input",ExpressionUUID->"cce6fcd3-7186-49fb-93e5-81e036812f1c"],
Cell[27145, 701, 333, 6, 50, "Output",ExpressionUUID->"a442560f-6bde-46bd-bcd3-5320b3b96715"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27527, 713, 382, 8, 157, "Section",ExpressionUUID->"6ff1599b-80b8-4391-86c1-6ccf67ed9180"],
Cell[27912, 723, 246, 6, 44, "Input",ExpressionUUID->"c6922f89-d3b0-4d75-b3ae-faa1bc91acd2"],
Cell[CellGroupData[{
Cell[28183, 733, 2299, 72, 104, "Input",ExpressionUUID->"b43174eb-e1af-40e9-8550-45cfb706de6a"],
Cell[30485, 807, 1840, 54, 102, "Output",ExpressionUUID->"fe9b14da-a045-4504-9890-e34b39c6bb91"]
}, Open  ]],
Cell[32340, 864, 276, 7, 44, "Input",ExpressionUUID->"a3e10231-8a1e-40c0-ad24-76dc8b6cf1e3"],
Cell[CellGroupData[{
Cell[32641, 875, 766, 20, 47, "Input",ExpressionUUID->"b772253f-1fea-4e1e-bf98-f76c0adacec4"],
Cell[33410, 897, 777, 21, 53, "Output",ExpressionUUID->"4178bf42-05f2-48c7-9049-3e91dc8192c5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34224, 923, 211, 4, 67, "Subsubsection",ExpressionUUID->"8338f6a4-8011-4733-8640-f1230b6049da"],
Cell[CellGroupData[{
Cell[34460, 931, 226, 4, 44, "Input",ExpressionUUID->"81c24cba-0151-4c2f-9f7a-655ce2b791e8"],
Cell[34689, 937, 299, 6, 50, "Output",ExpressionUUID->"95266bf6-c20a-4e6b-8584-cae3224e3daa"]
}, Open  ]],
Cell[35003, 946, 902, 20, 136, "Input",ExpressionUUID->"d4134044-4582-441e-bb85-ff22068ae9e7"],
Cell[CellGroupData[{
Cell[35930, 970, 1844, 56, 104, "Input",ExpressionUUID->"e33ead24-15ee-4637-8e0c-b60ddcadd60e"],
Cell[37777, 1028, 2327, 36, 138, "Message",ExpressionUUID->"0fbda1cb-2d39-4d31-ac59-cb2909fe2591"],
Cell[40107, 1066, 1673, 52, 102, "Output",ExpressionUUID->"dcc80d25-7258-4fec-a8fd-be307f133d7b"]
}, Open  ]],
Cell[41795, 1121, 475, 10, 75, "Input",ExpressionUUID->"6d02923f-b4b4-4f18-853c-3ecf9aa72c49"],
Cell[CellGroupData[{
Cell[42295, 1135, 788, 19, 45, "Input",ExpressionUUID->"75f8ed47-3dd8-472a-8d25-15117a51b90e"],
Cell[43086, 1156, 641, 11, 50, "Output",ExpressionUUID->"204f1671-a0b2-4ce5-a108-fdbca68716c0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[43776, 1173, 306, 5, 81, "Subsection",ExpressionUUID->"f0f5134c-00fc-420f-9df4-1ed90e619799"],
Cell[CellGroupData[{
Cell[44107, 1182, 223, 4, 44, "Input",ExpressionUUID->"12b598cb-6851-4be1-bb69-3eb9ab755d0c"],
Cell[44333, 1188, 299, 7, 50, "Output",ExpressionUUID->"a5058f97-83d2-4d30-8a55-c871ec528957"]
}, Open  ]],
Cell[44647, 1198, 501, 12, 44, "Input",ExpressionUUID->"653fbf12-e987-4623-adb7-0ab9b96aa17b"],
Cell[CellGroupData[{
Cell[45173, 1214, 1748, 54, 104, "Input",ExpressionUUID->"7536155a-f6c6-4bf2-94bc-4f8d4f566329"],
Cell[46924, 1270, 1677, 28, 113, "Message",ExpressionUUID->"df6963fa-9b1c-48c3-8aba-d4f59308bde2"],
Cell[48604, 1300, 1943, 60, 104, "Output",ExpressionUUID->"6c08830d-64c0-467d-9e8e-ddfdfe7191cd"]
}, Open  ]],
Cell[50562, 1363, 431, 9, 44, "Input",ExpressionUUID->"61f3976a-ec52-443c-96e1-02db0d81b821"],
Cell[CellGroupData[{
Cell[51018, 1376, 2119, 61, 190, "Input",ExpressionUUID->"8add8828-1772-4399-9640-e56767168a94"],
Cell[53140, 1439, 262, 5, 50, "Output",ExpressionUUID->"92a75397-25c1-48f1-91ee-9593aed4a4e3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[53451, 1450, 306, 5, 81, "Subsection",ExpressionUUID->"a876dcf8-1549-40e1-a747-644ebff36979"],
Cell[CellGroupData[{
Cell[53782, 1459, 228, 4, 44, "Input",ExpressionUUID->"a98cca26-3584-4627-b8d5-8e8d806ebd78"],
Cell[54013, 1465, 317, 8, 50, "Output",ExpressionUUID->"fb4a7c1f-fb60-4ae7-8f31-f349cb3c4538"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54367, 1478, 1863, 56, 104, "Input",ExpressionUUID->"3c435f5d-59ac-4572-9c99-cd2d1621716b"],
Cell[56233, 1536, 2580, 40, 156, "Message",ExpressionUUID->"3f9d618b-25df-47c9-b74a-8cff2392e794"],
Cell[58816, 1578, 2105, 65, 104, "Output",ExpressionUUID->"eacb1ce1-bd7b-4501-9be1-35d555104212"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60958, 1648, 2287, 65, 190, "Input",ExpressionUUID->"5dd7ae95-495d-4109-9d9b-1c7532ab55d1"],
Cell[63248, 1715, 722, 12, 50, "Output",ExpressionUUID->"ec5d81ed-70d8-4d94-88b1-5c114bbf82b0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[64019, 1733, 173, 3, 81, "Subsection",ExpressionUUID->"13602279-f49d-489b-a0ee-6fe0af2462dd"],
Cell[CellGroupData[{
Cell[64217, 1740, 314, 6, 47, "Input",ExpressionUUID->"3a4323f0-1b05-4e4a-85e1-317ae64ceba3"],
Cell[64534, 1748, 255, 4, 50, "Output",ExpressionUUID->"70072819-0cf7-4b61-8af7-3845b910e94a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[64862, 1760, 383, 8, 102, "Chapter",ExpressionUUID->"502649ac-ccc7-4324-80a6-e15b1b4104c8"],
Cell[CellGroupData[{
Cell[65270, 1772, 339, 5, 100, "Section",ExpressionUUID->"4e8fea86-6e98-4003-ad13-7bdd5f33c773"],
Cell[CellGroupData[{
Cell[65634, 1781, 282, 4, 81, "Subsection",ExpressionUUID->"2f7fd889-6ab1-4537-84a1-471cc159333a"],
Cell[CellGroupData[{
Cell[65941, 1789, 2515, 66, 150, "Input",ExpressionUUID->"d5d7b22c-3395-4e0b-a33a-68fa62cc2fbc"],
Cell[68459, 1857, 2184, 65, 132, "Output",ExpressionUUID->"a20490a3-d7dd-4951-a40e-9f6bfeccd910"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70680, 1927, 464, 11, 44, "Input",ExpressionUUID->"49720560-14c3-4f54-860c-fec6b383aa79"],
Cell[71147, 1940, 320, 4, 50, "Output",ExpressionUUID->"4b9411a9-cb32-47ad-ac66-4f14f2bd1f92"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[71516, 1950, 207, 4, 81, "Subsection",ExpressionUUID->"653a87ab-af9d-4768-be3a-3dcb6dbd33b5"],
Cell[CellGroupData[{
Cell[71748, 1958, 2282, 62, 150, "Input",ExpressionUUID->"314e86eb-c8ec-49fc-8c99-79f817c23cc7"],
Cell[74033, 2022, 1795, 54, 132, "Output",ExpressionUUID->"c2aeb0e4-7d90-48eb-a714-515208bc8b59"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75865, 2081, 589, 10, 44, "Input",ExpressionUUID->"b21d34fd-8072-4bda-9966-de914cd0a8bb"],
Cell[76457, 2093, 1270, 30, 50, "Output",ExpressionUUID->"318fb896-c201-4d2e-98ad-8585cb358a46"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77764, 2128, 720, 16, 44, "Input",ExpressionUUID->"258c1b68-972e-4692-a7e6-07c8238177af"],
Cell[78487, 2146, 752, 17, 50, "Output",ExpressionUUID->"5e213e77-05cb-4115-8baa-df6f216c2342"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[79288, 2169, 185, 3, 81, "Subsection",ExpressionUUID->"f2d1a8ec-7b27-470e-9933-18ee3c8a8f0d"],
Cell[CellGroupData[{
Cell[79498, 2176, 2388, 64, 150, "Input",ExpressionUUID->"fffa4713-460c-4b18-b43a-3f9d85974059"],
Cell[81889, 2242, 1649, 51, 132, "Output",ExpressionUUID->"0996ba92-c4f8-4c5d-902a-66a0536f8592"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83575, 2298, 369, 7, 47, "Input",ExpressionUUID->"9279df5b-2c11-42eb-985f-2faf19a78df5"],
Cell[83947, 2307, 949, 26, 50, "Output",ExpressionUUID->"3ff4b338-806a-45f1-ba47-ef40ff0cda93"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84933, 2338, 766, 16, 44, "Input",ExpressionUUID->"93d10bed-11e0-4cd8-97ed-0a55901054c9"],
Cell[85702, 2356, 774, 17, 50, "Output",ExpressionUUID->"4c3f9757-b466-4aae-a71b-1e9a8ee649d4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[86525, 2379, 172, 3, 81, "Subsection",ExpressionUUID->"8e309a96-0ba0-4943-a564-68ca7288453d"],
Cell[CellGroupData[{
Cell[86722, 2386, 334, 6, 44, "Input",ExpressionUUID->"9b38c5dd-114f-4d56-82a6-e58f76773c26"],
Cell[87059, 2394, 889, 25, 50, "Output",ExpressionUUID->"32d3b926-ece9-4f03-b7d1-e15c7e576e9e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[88021, 2427, 597, 11, 173, "Chapter",ExpressionUUID->"e0af5957-8337-4d0e-b56f-84e53314328e"],
Cell[CellGroupData[{
Cell[88643, 2442, 241, 4, 100, "Section",ExpressionUUID->"fc7c03de-4920-4895-beb3-35453436e824"],
Cell[CellGroupData[{
Cell[88909, 2450, 212, 4, 81, "Subsection",ExpressionUUID->"611d655c-8e29-42c4-b79e-992910722dec"],
Cell[89124, 2456, 2817, 68, 378, "Input",ExpressionUUID->"bacf559d-09f2-40da-a249-728495f03024"],
Cell[CellGroupData[{
Cell[91966, 2528, 518, 9, 44, "Input",ExpressionUUID->"e9a4cdee-e6f0-4e29-abfb-9c81b2990733"],
Cell[92487, 2539, 1647, 51, 182, "Output",ExpressionUUID->"e7e970bf-fca0-4772-9d05-5a0097e9e89f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94171, 2595, 1624, 29, 136, "Input",ExpressionUUID->"582fa665-6401-4083-9d4d-36a09be785d8"],
Cell[95798, 2626, 468, 8, 50, "Output",ExpressionUUID->"7b590519-0e00-427a-83c9-e38c17002949"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96303, 2639, 255, 4, 67, "Subsubsection",ExpressionUUID->"3554d801-95f0-490d-acc8-f133b9812a4b"],
Cell[CellGroupData[{
Cell[96583, 2647, 675, 13, 75, "Input",ExpressionUUID->"280e9b28-2397-419a-b5a1-1183bfa77da7"],
Cell[97261, 2662, 10887, 296, 1089, "Output",ExpressionUUID->"50718dad-2c43-4e86-b637-a69f38c9bffc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108185, 2963, 454, 9, 44, "Input",ExpressionUUID->"4621fccd-c9db-411b-9828-93ded7f937a9"],
Cell[108642, 2974, 8763, 264, 990, "Output",ExpressionUUID->"6c7d5d45-5eeb-4a36-8e47-99e29b018782"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117442, 3243, 373, 8, 44, "Input",ExpressionUUID->"ab782bc8-cf81-42ce-a857-147f7fba7a94"],
Cell[117818, 3253, 240, 3, 50, "Output",ExpressionUUID->"2503a2ae-65a0-414b-bd55-f635179b417c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[118119, 3263, 222, 4, 81, "Subsection",ExpressionUUID->"bdb2298a-3c01-48cc-b04e-28cae78f72d6"],
Cell[CellGroupData[{
Cell[118366, 3271, 1024, 17, 44, "Input",ExpressionUUID->"89a84ad5-30c0-4b97-b1a8-70607bef5b00"],
Cell[119393, 3290, 8793, 265, 990, "Output",ExpressionUUID->"f14e2f22-f1af-4697-bace-84db058e81f3"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[128247, 3562, 171, 3, 100, "Section",ExpressionUUID->"9d1d97b4-a857-430a-84d6-55e344d68325"],
Cell[CellGroupData[{
Cell[128443, 3569, 164, 3, 81, "Subsection",ExpressionUUID->"a831d875-4cbc-496f-80fd-920c5dc1151e"],
Cell[128610, 3574, 6829, 120, 341, "Input",ExpressionUUID->"fc023ac7-a3c4-4eb2-86c6-e80ee7077db8"],
Cell[CellGroupData[{
Cell[135464, 3698, 164, 3, 44, "Input",ExpressionUUID->"dd38d224-e227-49e1-a2ce-0e554853a4ff"],
Cell[135631, 3703, 432, 10, 50, "Output",ExpressionUUID->"2085b237-082d-495f-854d-28e6e60a2b4b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136100, 3718, 264, 5, 44, "Input",ExpressionUUID->"53d8c6e5-7d8b-426c-bb3c-b4358df0aca9"],
Cell[136367, 3725, 2129, 61, 132, "Output",ExpressionUUID->"d9c523e5-76ae-4dfd-bddf-483c446002fb"]
}, Open  ]],
Cell[138511, 3789, 8193, 174, 767, "Input",ExpressionUUID->"8e99855a-811f-4e37-9701-be688488c96b"],
Cell[CellGroupData[{
Cell[146729, 3967, 232, 4, 44, "Input",ExpressionUUID->"2b5b9865-c760-45dc-841a-c26bc6efc408"],
Cell[146964, 3973, 528, 12, 50, "Output",ExpressionUUID->"b603fa19-03c5-45ae-9de3-a94d6f179d65"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147529, 3990, 290, 6, 44, "Input",ExpressionUUID->"fd4baf26-79f9-48c9-866f-a29315c6054f"],
Cell[147822, 3998, 1515, 46, 101, "Output",ExpressionUUID->"ba1d7819-42cc-433d-807f-5a3db3ad8617"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149374, 4049, 521, 13, 75, "Input",ExpressionUUID->"85b4dee3-5cc2-4437-a12d-09bc79052e63"],
Cell[149898, 4064, 2078, 60, 132, "Output",ExpressionUUID->"e7c16fd5-89e5-468e-b5cf-66bc58f906fe"]
}, Open  ]],
Cell[151991, 4127, 614, 14, 106, "Input",ExpressionUUID->"3d1e2578-84c8-4da7-8a34-c546fa5eaf36"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152642, 4146, 335, 7, 81, "Subsection",ExpressionUUID->"abbf157d-ac7a-4385-920c-c13f6dcd9796"],
Cell[CellGroupData[{
Cell[153002, 4157, 5488, 122, 606, "Input",ExpressionUUID->"3eb04147-c301-4aba-aaa4-c01544a58545"],
Cell[CellGroupData[{
Cell[158515, 4283, 1141, 35, 69, "Print",ExpressionUUID->"dbb5741f-f2d0-4bf6-9241-59ee990875a6"],
Cell[159659, 4320, 3197, 97, 227, "Print",ExpressionUUID->"11b66306-0b0f-4171-85c5-34202835ca64"],
Cell[162859, 4419, 226, 5, 34, "Print",ExpressionUUID->"a46cc1ac-d2f2-4053-882b-4549a9071b85"],
Cell[163088, 4426, 738, 21, 34, "Print",ExpressionUUID->"df95514a-5953-4453-b697-339de6f8cf69"],
Cell[163829, 4449, 1718, 53, 83, "Print",ExpressionUUID->"8c54c325-afe9-4c76-b254-354916d2e3d3"],
Cell[165550, 4504, 226, 5, 34, "Print",ExpressionUUID->"f834b576-9b84-48e6-85ec-7ce98a19ebe8"],
Cell[165779, 4511, 1093, 34, 69, "Print",ExpressionUUID->"d62f2290-5a55-48ab-8934-51292e2fe867"],
Cell[166875, 4547, 3177, 97, 227, "Print",ExpressionUUID->"03cb45e6-e3c8-4bb1-97c8-7decbf966d61"],
Cell[170055, 4646, 226, 5, 34, "Print",ExpressionUUID->"ae8c9149-6f54-4276-a096-f6f04708ea2d"],
Cell[170284, 4653, 736, 21, 34, "Print",ExpressionUUID->"9f86eb33-b37b-4068-85a9-a99f6c2a509c"],
Cell[171023, 4676, 1483, 48, 45, "Print",ExpressionUUID->"ef7dc9bd-cdc5-49f2-b2c3-385811c1c0bb"],
Cell[172509, 4726, 374, 10, 34, "Print",ExpressionUUID->"8b19dd03-3ab4-4547-8278-69ec3b2df66c"],
Cell[172886, 4738, 727, 21, 34, "Print",ExpressionUUID->"05da06b6-53f5-4206-b904-c3c467accb56"],
Cell[173616, 4761, 1707, 53, 83, "Print",ExpressionUUID->"c899e4ba-082d-40a2-8d2f-0c73eaefa919"],
Cell[175326, 4816, 226, 5, 34, "Print",ExpressionUUID->"dff8964b-264c-428f-b947-ee1711067b5e"],
Cell[175555, 4823, 815, 24, 45, "Print",ExpressionUUID->"8333df6e-59f8-4883-a085-bed1df06b609"],
Cell[176373, 4849, 1800, 58, 86, "Print",ExpressionUUID->"051cec00-3633-4bb7-a3c2-867c936b016e"],
Cell[178176, 4909, 226, 5, 34, "Print",ExpressionUUID->"1ffa16e6-a22c-4ad3-982e-12aea9c70902"],
Cell[178405, 4916, 734, 21, 34, "Print",ExpressionUUID->"fafb1949-9f18-4a10-8cd8-4f26036fc1d2"],
Cell[179142, 4939, 1485, 48, 45, "Print",ExpressionUUID->"c143ceb9-e2ef-4058-92a6-d86ff419df10"],
Cell[180630, 4989, 373, 10, 34, "Print",ExpressionUUID->"2c770b99-4428-4ca6-a719-d03dd9ab0abf"],
Cell[181006, 5001, 874, 26, 45, "Print",ExpressionUUID->"88ab2531-9051-478d-a387-4944d8e30975"],
Cell[181883, 5029, 1361, 45, 45, "Print",ExpressionUUID->"12933465-0909-49b5-8e73-07e3c2122555"],
Cell[183247, 5076, 331, 9, 34, "Print",ExpressionUUID->"486636e2-6253-4f13-ab82-32b76c3add35"],
Cell[183581, 5087, 1031, 31, 45, "Print",ExpressionUUID->"980fe43d-d9be-4e69-8954-1dccc63f0a25"],
Cell[184615, 5120, 2049, 64, 83, "Print",ExpressionUUID->"c5ab470a-c5b7-41a1-837e-ebaa90fb697d"],
Cell[186667, 5186, 226, 5, 34, "Print",ExpressionUUID->"5f770ab4-f39c-4f23-b6ea-5d5e99a2583c"],
Cell[186896, 5193, 897, 27, 45, "Print",ExpressionUUID->"e965e7d8-d68c-46b0-9bcc-e25b34d2a673"],
Cell[187796, 5222, 1411, 47, 45, "Print",ExpressionUUID->"b06436e2-976c-47a1-8dab-49b8d4aa4eee"],
Cell[189210, 5271, 308, 8, 34, "Print",ExpressionUUID->"e31a8962-0116-427f-bc75-cc2b3257cf52"],
Cell[189521, 5281, 751, 21, 34, "Print",ExpressionUUID->"b42ad5c7-e5e9-4e01-b633-dbf25e8edbcb"],
Cell[190275, 5304, 611, 19, 36, "Print",ExpressionUUID->"d632e4f4-888a-406a-ba1e-cb860f48bbcc"],
Cell[190889, 5325, 275, 7, 34, "Print",ExpressionUUID->"9828cc40-934e-4abe-b08a-110eaba47e15"],
Cell[191167, 5334, 744, 21, 34, "Print",ExpressionUUID->"402f5414-04d0-4e29-a3b6-3834e3b70603"],
Cell[191914, 5357, 1156, 38, 45, "Print",ExpressionUUID->"eb2736f1-a4a6-4e85-b6df-c7a01fb5ddb2"],
Cell[193073, 5397, 310, 8, 34, "Print",ExpressionUUID->"a0d87723-945f-4485-a94e-4e02c54c3128"],
Cell[193386, 5407, 781, 23, 45, "Print",ExpressionUUID->"e0948ca0-14ad-48df-aa1a-0572b6db9b6e"],
Cell[194170, 5432, 1737, 56, 86, "Print",ExpressionUUID->"a7a883d6-27b0-4965-86bb-c4321c9dc94b"],
Cell[195910, 5490, 225, 5, 34, "Print",ExpressionUUID->"8801d387-f332-40e9-bf27-bd62c2505b74"],
Cell[196138, 5497, 742, 21, 34, "Print",ExpressionUUID->"97425260-8839-4f05-a9f1-f3f001f5107d"],
Cell[196883, 5520, 1158, 38, 45, "Print",ExpressionUUID->"eaf8a407-273d-402e-acaa-d5a20d3a4699"],
Cell[198044, 5560, 306, 8, 34, "Print",ExpressionUUID->"a0903c4f-c719-4a4d-bb16-f6db9dd74063"],
Cell[198353, 5570, 735, 21, 34, "Print",ExpressionUUID->"94b4a091-717d-4111-b715-d89266a1cb81"],
Cell[199091, 5593, 1483, 48, 45, "Print",ExpressionUUID->"bfc73470-e852-4bef-96ce-9c6f36af52f0"],
Cell[200577, 5643, 371, 10, 34, "Print",ExpressionUUID->"eab74531-1c4e-4edd-9484-0a30c93622c4"],
Cell[200951, 5655, 1099, 34, 69, "Print",ExpressionUUID->"eef0c7d6-d5b9-4300-b644-859146adcd4c"],
Cell[202053, 5691, 3134, 95, 227, "Print",ExpressionUUID->"543f1f96-75bf-4dc9-944f-441274aa4877"],
Cell[205190, 5788, 225, 5, 34, "Print",ExpressionUUID->"98b36f76-d69b-4c92-817d-538bdf5d0665"],
Cell[205418, 5795, 728, 21, 34, "Print",ExpressionUUID->"c44ca11b-db4d-41b4-886b-3593eba58dcb"],
Cell[206149, 5818, 1707, 53, 83, "Print",ExpressionUUID->"ab8ada66-182d-4b15-a70c-e06cb493b01d"],
Cell[207859, 5873, 228, 5, 34, "Print",ExpressionUUID->"72381100-49d4-48fe-ae9d-1c6a88fcec26"],
Cell[208090, 5880, 901, 27, 45, "Print",ExpressionUUID->"07c92ff8-4942-4649-93a7-55ce9327c823"],
Cell[208994, 5909, 1694, 54, 86, "Print",ExpressionUUID->"84def3ba-8a81-47fa-8e13-5fcc0b25cc80"],
Cell[210691, 5965, 371, 10, 34, "Print",ExpressionUUID->"e596660b-a132-4abb-9ca5-560cd3f30bde"],
Cell[211065, 5977, 735, 21, 34, "Print",ExpressionUUID->"934f117a-4ff8-4307-a244-a0716996053e"],
Cell[211803, 6000, 1483, 48, 45, "Print",ExpressionUUID->"5cc35404-ec98-4b55-a722-d63f413f6558"],
Cell[213289, 6050, 373, 10, 34, "Print",ExpressionUUID->"b49d0ffe-1c76-4c34-8620-3157f9fd5614"],
Cell[213665, 6062, 1062, 33, 69, "Print",ExpressionUUID->"5ff3f49d-ad26-47df-999f-ff3816467333"],
Cell[214730, 6097, 3123, 95, 227, "Print",ExpressionUUID->"4e3a10a8-b97e-43cb-896d-fdd680b12645"],
Cell[217856, 6194, 228, 5, 34, "Print",ExpressionUUID->"c916e3ea-2f3c-482d-976b-e6f266ad9b54"],
Cell[218087, 6201, 735, 21, 34, "Print",ExpressionUUID->"4cb69bb1-f62d-49fa-aedd-931f5ddf8a1a"],
Cell[218825, 6224, 1483, 48, 45, "Print",ExpressionUUID->"be5503e2-22a8-4bea-bd9b-770d31b4ef85"],
Cell[220311, 6274, 371, 10, 34, "Print",ExpressionUUID->"21920776-0e3b-4b29-bfdf-e03b0e59ca18"],
Cell[220685, 6286, 728, 21, 34, "Print",ExpressionUUID->"eb6dc501-7cc9-49cd-8e46-174c5f332a2a"],
Cell[221416, 6309, 1707, 53, 83, "Print",ExpressionUUID->"418b6c73-9f83-403d-9d0b-5185c1401592"],
Cell[223126, 6364, 228, 5, 34, "Print",ExpressionUUID->"9afa9aac-203d-4696-8c45-37e8ad35291f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[223403, 6375, 175, 2, 44, "Input",ExpressionUUID->"71772318-9185-4abc-ae8b-88e3856b1993"],
Cell[223581, 6379, 1078, 27, 81, "Output",ExpressionUUID->"cf7a3257-af82-43c2-aede-7ba72693f228"]
}, Open  ]],
Cell[224674, 6409, 269, 6, 44, "Input",ExpressionUUID->"acf738fb-ef09-4c64-9e75-59572913188c"],
Cell[CellGroupData[{
Cell[224968, 6419, 234, 4, 44, "Input",ExpressionUUID->"b57287b4-4ddc-4e1d-8121-938ee1a7757a"],
Cell[225205, 6425, 421, 9, 50, "Output",ExpressionUUID->"ed81bf09-bc56-481c-9c38-364478bdd1a1"]
}, Open  ]],
Cell[225641, 6437, 417, 8, 44, "Input",ExpressionUUID->"d783a1db-f8da-4687-a4aa-8a94118d5bee"],
Cell[CellGroupData[{
Cell[226083, 6449, 223, 3, 44, "Input",ExpressionUUID->"f38ec728-25f3-4471-befb-847b2b3579c5"],
Cell[226309, 6454, 295, 6, 50, "Output",ExpressionUUID->"bb3b406f-b058-45cb-ae8c-82e071884e2a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[226653, 6466, 496, 9, 121, "Subsection",ExpressionUUID->"04b13f61-c5db-4a9a-a60c-93d9d8324114"],
Cell[CellGroupData[{
Cell[227174, 6479, 172, 3, 67, "Subsubsection",ExpressionUUID->"9db2e091-832d-43df-878d-43ca675f5073"],
Cell[CellGroupData[{
Cell[227371, 6486, 781, 20, 76, "Input",ExpressionUUID->"c849c60a-28bf-4d0b-ae25-3c9bcd3d69d6"],
Cell[228155, 6508, 1502, 49, 104, "Output",ExpressionUUID->"d8914249-4671-4aa8-8bd0-252e5daa8f04"]
}, Open  ]],
Cell[CellGroupData[{
Cell[229694, 6562, 603, 14, 56, "Input",ExpressionUUID->"65f5e6f1-7db5-40d7-86c5-5c31bd3c2993"],
Cell[230300, 6578, 455, 12, 50, "Output",ExpressionUUID->"27be8df4-b792-4990-a870-917b7630e1ba"]
}, Open  ]],
Cell[230770, 6593, 330, 8, 44, "Input",ExpressionUUID->"0a6b43fb-eb36-45a2-8094-4bfa0c2775ad"],
Cell[CellGroupData[{
Cell[231125, 6605, 172, 2, 44, "Input",ExpressionUUID->"7cb08944-c989-45e5-8a7b-c03a1f565354"],
Cell[231300, 6609, 414, 8, 50, "Output",ExpressionUUID->"fdc7f43e-c587-4aa1-9c7b-c1708c7713b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231751, 6622, 483, 9, 44, "Input",ExpressionUUID->"2a76047f-7770-42d9-9489-eb17c2917c07"],
Cell[232237, 6633, 531, 10, 50, "Output",ExpressionUUID->"26ad2240-aa6f-4dd3-80a4-02e673ce1708"]
}, Open  ]],
Cell[CellGroupData[{
Cell[232805, 6648, 173, 2, 44, "Input",ExpressionUUID->"1deda79e-0cd7-442e-aae9-05a1e85d7438"],
Cell[232981, 6652, 380, 7, 50, "Output",ExpressionUUID->"2a39b034-ff54-42a6-97c8-4c1c33f39267"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[233410, 6665, 171, 3, 67, "Subsubsection",ExpressionUUID->"5c386907-bad2-48cf-b5e9-b103ee15c014"],
Cell[CellGroupData[{
Cell[233606, 6672, 822, 20, 76, "Input",ExpressionUUID->"f23ddaac-9470-4f06-bd53-e20428aa98cc"],
Cell[234431, 6694, 1445, 47, 104, "Output",ExpressionUUID->"2358adcb-167d-4468-9d79-77844f3602f0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[235913, 6746, 602, 14, 56, "Input",ExpressionUUID->"a0458e22-8d1e-4467-96df-2d27b26e1bcb"],
Cell[236518, 6762, 401, 10, 50, "Output",ExpressionUUID->"9d60328c-349a-4412-b6f0-8b80179b6570"]
}, Open  ]],
Cell[236934, 6775, 376, 8, 44, "Input",ExpressionUUID->"9ef5e455-aa3b-4582-b83d-ab0afe33783a"],
Cell[CellGroupData[{
Cell[237335, 6787, 172, 2, 44, "Input",ExpressionUUID->"7f4a5c17-e497-4a7b-a6a7-7574db5c0544"],
Cell[237510, 6791, 407, 8, 50, "Output",ExpressionUUID->"61921a4c-9926-40cc-ac34-b7c8f0c9402f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[237954, 6804, 533, 10, 44, "Input",ExpressionUUID->"1b02b0d5-774a-4666-882c-e898e7fb68e2"],
Cell[238490, 6816, 522, 10, 50, "Output",ExpressionUUID->"15b96e45-8674-47e4-8cc0-cecbecde692d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[239049, 6831, 173, 2, 44, "Input",ExpressionUUID->"71d9d97a-31b5-48ab-8f2d-c8c79377df9f"],
Cell[239225, 6835, 371, 7, 50, "Output",ExpressionUUID->"adc84e84-53fc-4078-99c3-517a832a365f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[239645, 6848, 443, 9, 67, "Subsubsection",ExpressionUUID->"beeacb51-2399-47f6-90ab-04e7de88473c"],
Cell[CellGroupData[{
Cell[240113, 6861, 222, 3, 44, "Input",ExpressionUUID->"4b5d3b5a-5f48-4597-8b03-2b815fb2d09e"],
Cell[240338, 6866, 1076, 27, 81, "Output",ExpressionUUID->"6b341a55-cc2b-4983-949d-c9c7074bcd53"]
}, Open  ]],
Cell[CellGroupData[{
Cell[241451, 6898, 833, 19, 44, "Input",ExpressionUUID->"013ccdb6-b169-475f-87cb-06544a21b258"],
Cell[242287, 6919, 1289, 34, 81, "Output",ExpressionUUID->"a27ae117-0668-44ef-b9cc-76bdfa7af8cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[243613, 6958, 691, 17, 44, "Input",ExpressionUUID->"31a60327-8b1a-4efe-a20f-97245bdd9118"],
Cell[244307, 6977, 1482, 40, 112, "Output",ExpressionUUID->"73261318-ab33-49bf-b61c-cc9d7da22cef"]
}, Open  ]],
Cell[245804, 7020, 365, 8, 44, "Input",ExpressionUUID->"e3432071-20e0-487a-b162-57fd07c2708d"],
Cell[CellGroupData[{
Cell[246194, 7032, 236, 4, 44, "Input",ExpressionUUID->"24491389-dfa6-4f6d-a317-ddc84f319969"],
Cell[246433, 7038, 613, 15, 50, "Output",ExpressionUUID->"e4f4bf11-7bd4-4395-8adc-7fed5ab3a689"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[247107, 7060, 378, 7, 81, "Subsection",ExpressionUUID->"52f6de75-1531-4172-a59d-28bfae1f9c69"],
Cell[CellGroupData[{
Cell[247510, 7071, 624, 12, 44, "Input",ExpressionUUID->"8b1c9ffc-de4d-4934-8831-ae0d994fac45"],
Cell[248137, 7085, 848, 23, 50, "Output",ExpressionUUID->"b2d6560c-aae7-4d34-a382-02368af43c0c"]
}, Open  ]],
Cell[249000, 7111, 460, 9, 44, "Input",ExpressionUUID->"ad60a839-e087-4535-bec6-fb9e4a6807c0"],
Cell[249463, 7122, 703, 16, 44, "Input",ExpressionUUID->"430f6a2a-f456-415e-be93-e2bb2245b7a1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[250203, 7143, 453, 8, 121, "Subsection",ExpressionUUID->"42ad7318-0c25-4cf7-9951-44678c900218"],
Cell[CellGroupData[{
Cell[250681, 7155, 577, 11, 44, "Input",ExpressionUUID->"86d65c76-6838-4b1b-a16c-3a062e2bdb16"],
Cell[251261, 7168, 368, 7, 50, "Output",ExpressionUUID->"b0d54e9b-06b0-4503-8883-63cdf8f3b340"]
}, Open  ]],
Cell[251644, 7178, 547, 11, 44, "Input",ExpressionUUID->"39e3f6a2-9edf-47ca-a049-246ed9c32a9a"],
Cell[CellGroupData[{
Cell[252216, 7193, 4384, 108, 575, "Input",ExpressionUUID->"5056310b-4275-4b25-a277-9d7cb649683b"],
Cell[CellGroupData[{
Cell[256625, 7305, 1118, 34, 69, "Print",ExpressionUUID->"376c560a-32cf-4c55-b780-66f8c433f14c"],
Cell[257746, 7341, 3008, 92, 163, "Print",ExpressionUUID->"19734427-f403-4838-9b11-43cab7aaad49"],
Cell[260757, 7435, 207, 4, 34, "Print",ExpressionUUID->"e5963674-a9a8-474e-b176-c7bed24bb6f4"],
Cell[260967, 7441, 716, 20, 34, "Print",ExpressionUUID->"52b45672-0136-4255-aab5-c99a57a6d98f"],
Cell[261686, 7463, 1489, 46, 45, "Print",ExpressionUUID->"77704ce7-89bf-4a00-9811-6be9e03ed512"],
Cell[263178, 7511, 287, 7, 34, "Print",ExpressionUUID->"46618590-85a6-4e6c-82c2-099c044ca167"],
Cell[263468, 7520, 1070, 33, 69, "Print",ExpressionUUID->"bfdc17a6-6885-40bc-9413-1555f3bbba82"],
Cell[264541, 7555, 2986, 92, 163, "Print",ExpressionUUID->"052adf30-c444-4d4c-8f94-2700991d19fd"],
Cell[267530, 7649, 205, 4, 34, "Print",ExpressionUUID->"51f6f6ab-06f4-4871-9eaf-9ce767d04bd1"],
Cell[267738, 7655, 706, 20, 34, "Print",ExpressionUUID->"a87ff799-a6fe-40e0-ba6e-910b7b62a854"],
Cell[268447, 7677, 1478, 46, 45, "Print",ExpressionUUID->"0e398368-0639-4f89-893f-23ae629fdabf"],
Cell[269928, 7725, 289, 7, 34, "Print",ExpressionUUID->"40f53922-575a-4363-8d6c-39a168e8d363"],
Cell[270220, 7734, 1012, 30, 45, "Print",ExpressionUUID->"b740b19e-4047-4df5-8129-e124077aea4f"],
Cell[271235, 7766, 2027, 63, 83, "Print",ExpressionUUID->"6406232f-d516-4a94-ac5b-ea7c05d8faee"],
Cell[273265, 7831, 207, 4, 34, "Print",ExpressionUUID->"94cd4334-4def-4610-8b90-20af94cda38a"],
Cell[273475, 7837, 1078, 33, 69, "Print",ExpressionUUID->"cb810804-e0b5-496f-82ee-862119a5d719"],
Cell[274556, 7872, 2945, 90, 163, "Print",ExpressionUUID->"fd2ca15a-f6da-4f66-a6e3-d2bf420fb719"],
Cell[277504, 7964, 205, 4, 34, "Print",ExpressionUUID->"a1aafc7a-98e6-4022-a0c1-96f6789a067d"],
Cell[277712, 7970, 707, 20, 34, "Print",ExpressionUUID->"73d5a5b2-2595-4281-8243-1382111aa542"],
Cell[278422, 7992, 1478, 46, 45, "Print",ExpressionUUID->"bb0de3d7-2403-4891-9908-76d14cc5ee35"],
Cell[279903, 8040, 287, 7, 34, "Print",ExpressionUUID->"abc48f06-a03e-4e91-a96d-bd3efafa5552"],
Cell[280193, 8049, 1040, 32, 69, "Print",ExpressionUUID->"3e8720de-e94b-45f1-9e0a-64f1a94d097c"],
Cell[281236, 8083, 2934, 90, 163, "Print",ExpressionUUID->"4f8daef9-de62-42b9-899d-b1e457d0bf9e"],
Cell[284173, 8175, 207, 4, 34, "Print",ExpressionUUID->"b1b031c8-416b-4444-b4b4-a47e9bd4a62f"],
Cell[284383, 8181, 707, 20, 34, "Print",ExpressionUUID->"02e691f0-c1de-485a-8e33-698e9bb2220a"],
Cell[285093, 8203, 1478, 46, 45, "Print",ExpressionUUID->"afa4d0d1-9b93-4971-9efb-982aae280042"],
Cell[286574, 8251, 287, 7, 34, "Print",ExpressionUUID->"c39b1ddf-f6fb-445e-bf95-bfa3c62bb87c"]
}, Open  ]]
}, Open  ]],
Cell[286888, 8262, 249, 6, 44, "Input",ExpressionUUID->"ca0f9f92-af68-4114-95c2-0d860ddfc2e6"],
Cell[CellGroupData[{
Cell[287162, 8272, 176, 2, 44, "Input",ExpressionUUID->"0b46b374-7520-4f6d-9815-f3c8b625e2e5"],
Cell[287341, 8276, 1644, 44, 112, "Output",ExpressionUUID->"9207af09-682a-4b94-a5f7-152557c0e5e2"]
}, Open  ]],
Cell[289000, 8323, 517, 12, 75, "Input",ExpressionUUID->"167249f3-6034-4412-ae4c-c50cabd801dc"],
Cell[CellGroupData[{
Cell[289542, 8339, 318, 8, 44, "Input",ExpressionUUID->"2a5ad104-af00-4c73-af01-674c558261b5"],
Cell[289863, 8349, 299, 4, 50, "Output",ExpressionUUID->"be381ec4-1f0a-41a2-8814-ee3599021673"]
}, Open  ]],
Cell[290177, 8356, 684, 14, 106, "Input",ExpressionUUID->"5b6e9ebf-6540-45e8-a056-7f02409cb4f5"],
Cell[CellGroupData[{
Cell[290886, 8374, 436, 9, 75, "Input",ExpressionUUID->"2207430a-a0d4-41a1-95b7-271caf91afff"],
Cell[291325, 8385, 321, 5, 50, "Output",ExpressionUUID->"a9b4d467-3fe5-4b39-a9e1-ed547f37258c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[291695, 8396, 268, 6, 121, "Subsection",ExpressionUUID->"a52a5a9e-194c-4d72-bd31-5f85372f7adf"],
Cell[CellGroupData[{
Cell[291988, 8406, 230, 4, 44, "Input",ExpressionUUID->"34aaf079-068b-4852-a509-c75439cfc42e"],
Cell[292221, 8412, 772, 23, 86, "Output",ExpressionUUID->"7d2e685a-22fe-4e07-85e8-61adb635680a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[293030, 8440, 259, 5, 44, "Input",ExpressionUUID->"d5dd545a-5408-4ad4-abc6-5ac1a4a6a1e6"],
Cell[293292, 8447, 728, 22, 86, "Output",ExpressionUUID->"3b3a4706-50d0-485d-ae9e-65c218faa118"]
}, Open  ]],
Cell[CellGroupData[{
Cell[294057, 8474, 233, 4, 44, "Input",ExpressionUUID->"01c7415e-5add-499b-8b7c-8e8d44c56141"],
Cell[294293, 8480, 735, 22, 86, "Output",ExpressionUUID->"5fdab0df-9697-4eb1-ac3f-7896eea9dbe6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[295065, 8507, 206, 4, 44, "Input",ExpressionUUID->"8cdbb5f4-8640-4917-8570-9c317bc25b46"],
Cell[295274, 8513, 700, 21, 86, "Output",ExpressionUUID->"8a7a67c3-fe80-47e6-80a2-9fbdbae31aff"]
}, Open  ]],
Cell[295989, 8537, 790, 14, 94, "Text",ExpressionUUID->"dd89fe75-15da-440a-bb9b-db174d3ae53e"],
Cell[CellGroupData[{
Cell[296804, 8555, 229, 4, 67, "Subsubsection",ExpressionUUID->"ce41c98c-7b6f-4f31-a17b-2817f37fe15f"],
Cell[CellGroupData[{
Cell[297058, 8563, 261, 5, 44, "Input",ExpressionUUID->"d289b43e-21f5-4098-a330-dfcd643bd17a"],
Cell[297322, 8570, 2911, 89, 256, "Output",ExpressionUUID->"ba9298ac-8da6-4f1a-bd45-4858b5d13efb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[300270, 8664, 3348, 91, 288, "Input",ExpressionUUID->"705c55f6-bd7c-4c93-93a8-d654e8a15eb8"],
Cell[303621, 8757, 4077, 152, 264, "Output",ExpressionUUID->"259e620b-7cb7-4fec-afb6-071f113a2c3d"]
}, Open  ]],
Cell[307713, 8912, 3146, 66, 290, "Input",ExpressionUUID->"392d648c-94b1-40c9-ad57-87dfe66731e6"],
Cell[CellGroupData[{
Cell[310884, 8982, 224, 3, 44, "Input",ExpressionUUID->"6acdb1b5-2946-42ae-aa68-46a03280145d"],
Cell[311111, 8987, 555, 13, 50, "Output",ExpressionUUID->"e8098bca-d4f5-419b-b287-131f0b056f27"]
}, Open  ]],
Cell[CellGroupData[{
Cell[311703, 9005, 2871, 88, 279, "Input",ExpressionUUID->"f73bddec-ae42-4676-af36-bd43e0a36820"],
Cell[314577, 9095, 2840, 88, 256, "Output",ExpressionUUID->"ed2222c9-80a9-4c2b-a5a7-6c2c8152f05a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[317454, 9188, 5784, 115, 349, "Input",ExpressionUUID->"6fec0dc8-2d3b-4427-8e09-e9e6183675c9"],
Cell[323241, 9305, 1134, 28, 81, "Output",ExpressionUUID->"66dd52f3-879d-4cf4-abff-de5839f67534"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[324424, 9339, 162, 3, 67, "Subsubsection",ExpressionUUID->"d928bd2a-f9e6-4c5e-9750-1d5348dcce38"],
Cell[CellGroupData[{
Cell[324611, 9346, 261, 5, 44, "Input",ExpressionUUID->"ebf6b3b9-61d5-40ed-a2da-a133c194b402"],
Cell[324875, 9353, 2889, 89, 256, "Output",ExpressionUUID->"2881398a-1b8b-4a45-b88a-5eaa800b98c2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[327801, 9447, 5836, 116, 349, "Input",ExpressionUUID->"6874d23c-ba8e-45f8-9bbb-9ac4b3f6f457"],
Cell[333640, 9565, 1042, 27, 81, "Output",ExpressionUUID->"9e462f23-029d-4f02-9c86-a5523e0dc45d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[334731, 9598, 158, 3, 67, "Subsubsection",ExpressionUUID->"3199fea1-bc9d-466a-9a13-5fd55503952d"],
Cell[CellGroupData[{
Cell[334914, 9605, 263, 5, 44, "Input",ExpressionUUID->"3c4caf15-9e5a-4e2b-9266-0fa321a081dc"],
Cell[335180, 9612, 2805, 86, 256, "Output",ExpressionUUID->"6190e305-f293-4a9f-984e-4c0b6f600dbb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[338022, 9703, 5883, 116, 349, "Input",ExpressionUUID->"eadd6bf6-a708-4fea-a784-c18418fe0b66"],
Cell[343908, 9821, 1031, 27, 81, "Output",ExpressionUUID->"bfe9ba30-0577-4f3b-a36d-ef0d9eb538c3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[344988, 9854, 159, 3, 67, "Subsubsection",ExpressionUUID->"66ec1026-6e87-4389-96dc-e54d0a151d4a"],
Cell[CellGroupData[{
Cell[345172, 9861, 263, 5, 44, "Input",ExpressionUUID->"219e8d74-8a1a-44cf-997e-b48ad264ac32"],
Cell[345438, 9868, 2813, 87, 256, "Output",ExpressionUUID->"29ad18cd-9b74-4f3b-9f7a-cf6b33cdeb7f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[348288, 9960, 5912, 117, 349, "Input",ExpressionUUID->"6efee574-d668-4499-bae3-e20ab510efa8"],
Cell[354203, 10079, 994, 26, 81, "Output",ExpressionUUID->"de2f0de0-a80a-454e-ae5b-e53ebdbb931b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[355246, 10111, 219, 4, 67, "Subsubsection",ExpressionUUID->"2dd2674d-121d-4df8-b69c-956d5fd600d4"],
Cell[CellGroupData[{
Cell[355490, 10119, 618, 8, 44, "Input",ExpressionUUID->"f3681060-54fb-4ef1-8c7b-3844074278f8"],
Cell[356111, 10129, 951, 26, 81, "Output",ExpressionUUID->"a88e17ce-f612-462e-ada3-10583a491d78"]
}, Open  ]],
Cell[CellGroupData[{
Cell[357099, 10160, 181, 2, 44, "Input",ExpressionUUID->"5495c9e7-b930-4765-acf6-59a96746e982"],
Cell[357283, 10164, 931, 26, 81, "Output",ExpressionUUID->"b7cc01e9-2510-48fc-8147-897678e7db39"]
}, Open  ]],
Cell[CellGroupData[{
Cell[358251, 10195, 156, 2, 44, "Input",ExpressionUUID->"cc010a10-6e3e-4060-b1c1-7629bd77fda6"],
Cell[358410, 10199, 938, 26, 81, "Output",ExpressionUUID->"e57cfd41-2152-4a2c-8462-728ad32337ab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[359385, 10230, 184, 3, 44, "Input",ExpressionUUID->"e298b8a6-c11d-4f2d-bd99-64833a7d06b9"],
Cell[359572, 10235, 931, 27, 81, "Output",ExpressionUUID->"3c3d48f7-47cb-4842-9d5d-3a7feb19ccb0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[360552, 10268, 325, 5, 67, "Subsubsection",ExpressionUUID->"89ecb7a3-ce10-4faa-9615-2d1aacec1e09"],
Cell[CellGroupData[{
Cell[360902, 10277, 1034, 24, 106, "Input",ExpressionUUID->"ce594b6e-ec5b-4eb8-bd8b-56582ec67ff5"],
Cell[361939, 10303, 828, 24, 50, "Output",ExpressionUUID->"de172a20-ac03-4360-a091-fb482e9e16ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[362804, 10332, 789, 18, 44, "Input",ExpressionUUID->"7b5005d8-bc8a-4d1e-bf68-048eba396005"],
Cell[363596, 10352, 826, 24, 50, "Output",ExpressionUUID->"6aa37493-ae32-4741-90a6-7215edfa2b8e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[364459, 10381, 827, 19, 44, "Input",ExpressionUUID->"5ef11dbd-83d2-4828-9ac7-a708e363761e"],
Cell[365289, 10402, 826, 24, 50, "Output",ExpressionUUID->"de535132-304d-498d-8a6c-d051b4f344c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[366152, 10431, 838, 19, 44, "Input",ExpressionUUID->"e4244192-3e67-40c3-a982-bae00bd502e6"],
Cell[366993, 10452, 828, 24, 50, "Output",ExpressionUUID->"b46cf474-abec-4cbf-afa7-ced31f8c4322"]
}, Open  ]],
Cell[367836, 10479, 588, 11, 75, "Input",ExpressionUUID->"68e35139-297a-435e-8add-ac92729d6b12"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[368473, 10496, 158, 3, 81, "Subsection",ExpressionUUID->"1a713657-9da2-4a7d-84d8-0ba5f69cd260"],
Cell[CellGroupData[{
Cell[368656, 10503, 179, 3, 44, "Input",ExpressionUUID->"fba641d4-6604-4ac9-a6cf-e5ea9a0094bb"],
Cell[368838, 10508, 532, 13, 50, "Output",ExpressionUUID->"69cd19df-8e72-495c-9975-fde971270398"]
}, Open  ]],
Cell[CellGroupData[{
Cell[369407, 10526, 967, 25, 44, "Input",ExpressionUUID->"6f9e38f2-8dbd-412c-9513-eb3c1fe372c5"],
Cell[370377, 10553, 2337, 64, 112, "Output",ExpressionUUID->"08d6aadc-e8f8-4aa7-ac1b-9c62ab7d3253"]
}, Open  ]],
Cell[CellGroupData[{
Cell[372751, 10622, 456, 10, 47, "Input",ExpressionUUID->"26656f07-2884-4171-b647-549472edd9a0"],
Cell[373210, 10634, 801, 23, 50, "Output",ExpressionUUID->"5cd4c792-6b1d-4ed0-ae4d-58f5cac87ced"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[374060, 10663, 327, 5, 81, "Subsection",ExpressionUUID->"d7d1dfa2-2d09-4da5-8642-2b2b040f46dd"],
Cell[CellGroupData[{
Cell[374412, 10672, 168, 4, 44, "Input",ExpressionUUID->"051341dd-7c8c-4136-a456-485787d8207e"],
Cell[374583, 10678, 710, 21, 52, "Output",ExpressionUUID->"22a58189-731a-402e-bb5a-9e06d083d322"]
}, Open  ]],
Cell[CellGroupData[{
Cell[375330, 10704, 463, 9, 44, "Input",ExpressionUUID->"cb4179ea-7c12-48e7-8af6-66c50f00491f"],
Cell[375796, 10715, 1731, 56, 101, "Output",ExpressionUUID->"b8f83c3d-3377-4961-8d15-d73fff5068ab"]
}, Open  ]],
Cell[377542, 10774, 1200, 32, 45, "Input",ExpressionUUID->"c8652104-6764-4f1f-ab1f-fed68a062f02"],
Cell[CellGroupData[{
Cell[378767, 10810, 1506, 48, 98, "Input",ExpressionUUID->"1a644904-47ef-497a-a68e-e63b0028db1f"],
Cell[380276, 10860, 1513, 48, 101, "Output",ExpressionUUID->"681cc26e-04fe-445a-a417-1c51d4b1daa7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[381826, 10913, 272, 5, 44, "Input",ExpressionUUID->"fff7e6e4-bf80-4a3c-8c03-b2a22ac735e2"],
Cell[382101, 10920, 2784, 99, 102, "Output",ExpressionUUID->"49bfde9b-24af-4795-87b2-cd21a4a7ad74"]
}, Open  ]],
Cell[CellGroupData[{
Cell[384922, 11024, 3306, 112, 133, "Input",ExpressionUUID->"eed4786e-a264-4ae5-8886-2a7821b980b8"],
Cell[388231, 11138, 1729, 50, 102, "Output",ExpressionUUID->"22544e58-7e20-4300-8626-46cc5e5f7c4a"]
}, Open  ]],
Cell[389975, 11191, 474, 10, 44, "Input",ExpressionUUID->"d7bc28ab-3e3a-41ee-9b81-4c0d47005a86"],
Cell[CellGroupData[{
Cell[390474, 11205, 179, 3, 44, "Input",ExpressionUUID->"041354df-8c8b-4cc6-922a-6b77ad08c650"],
Cell[390656, 11210, 532, 13, 50, "Output",ExpressionUUID->"79995eb2-a3ae-4400-8a10-972687f5e06f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[391225, 11228, 1718, 47, 170, "Input",ExpressionUUID->"8bead6ee-1066-4c6b-b0dc-21eceb3660ea"],
Cell[392946, 11277, 1294, 38, 116, "Output",ExpressionUUID->"2a827595-0695-4362-b113-aff96e01e70d"]
}, Open  ]],
Cell[394255, 11318, 577, 13, 75, "Input",ExpressionUUID->"0dfa093f-c1c4-44a9-90da-c41b2b308115"]
}, Open  ]],
Cell[CellGroupData[{
Cell[394869, 11336, 759, 17, 81, "Subsection",ExpressionUUID->"0321b7a8-b352-437b-8667-a5eacc08256f"],
Cell[395631, 11355, 435, 9, 59, "Text",ExpressionUUID->"3ba9ba99-836f-4236-a98f-ef55d02fec62"],
Cell[396069, 11366, 347, 7, 44, "Input",ExpressionUUID->"df7c3586-2d25-4825-a540-cae70f7f1f16"],
Cell[CellGroupData[{
Cell[396441, 11377, 2065, 60, 101, "Input",ExpressionUUID->"daf684a3-0dfd-4f7c-bd11-54b350aa5569"],
Cell[398509, 11439, 1512, 50, 102, "Output",ExpressionUUID->"d860170d-f93b-424f-94f1-9662dd1093ae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[400058, 11494, 420, 8, 44, "Input",ExpressionUUID->"7b137c1c-fe84-417e-ab2a-41312f1c2fbe"],
Cell[400481, 11504, 946, 28, 60, "Output",ExpressionUUID->"daf05099-62f5-4980-9525-39ee1342c5fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[401464, 11537, 1099, 31, 98, "Input",ExpressionUUID->"68e27eb9-0a8e-4d5a-adad-6f1ff4afda62"],
Cell[402566, 11570, 1101, 34, 60, "Output",ExpressionUUID->"db3fd359-6046-4316-a44e-bc59a64fdbc0"]
}, Open  ]],
Cell[403682, 11607, 389, 8, 44, "Input",ExpressionUUID->"cf3e63fe-ee72-48bc-9001-a4172458375a"],
Cell[CellGroupData[{
Cell[404096, 11619, 2054, 61, 101, "Input",ExpressionUUID->"6f0365c0-d107-4f5a-976e-1328854f699e"],
Cell[406153, 11682, 1560, 51, 102, "Output",ExpressionUUID->"74a9ccd5-1c86-43e3-a4d7-c715b1ce43f8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[407750, 11738, 373, 8, 44, "Input",ExpressionUUID->"36454261-25bb-4ff2-ab7d-4e83014508ec"],
Cell[408126, 11748, 1687, 51, 102, "Output",ExpressionUUID->"2f9ddbe5-9e25-4988-a9ea-8be6c6ea8b98"]
}, Open  ]],
Cell[CellGroupData[{
Cell[409850, 11804, 1965, 56, 139, "Input",ExpressionUUID->"d641a649-5646-404e-8612-7cdbc4b5705c"],
Cell[411818, 11862, 1141, 35, 60, "Output",ExpressionUUID->"edf413c2-a4dc-41fa-897c-ecda01b3b8f4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[413008, 11903, 158, 3, 81, "Subsection",ExpressionUUID->"1f05dcd9-be05-403c-ab84-5b0dfde8728b"],
Cell[413169, 11908, 2690, 81, 186, "Input",ExpressionUUID->"0b8c1297-1870-443e-b726-d5c2fc1bd71b"],
Cell[CellGroupData[{
Cell[415884, 11993, 178, 3, 44, "Input",ExpressionUUID->"c21c76fd-2c66-467c-80ed-6dddd9237fdc"],
Cell[416065, 11998, 4481, 132, 246, "Output",ExpressionUUID->"3757f6d8-3449-4d37-801e-e4ca8604a449"]
}, Open  ]],
Cell[CellGroupData[{
Cell[420583, 12135, 268, 6, 44, "Input",ExpressionUUID->"4d544503-0a85-4d20-85a0-e5b8ce414d7f"],
Cell[420854, 12143, 1740, 50, 143, "Output",ExpressionUUID->"d1c461ae-d618-4a82-a97b-820ce909a13c"]
}, Open  ]],
Cell[422609, 12196, 974, 18, 106, "Input",ExpressionUUID->"e08a756c-b1ed-4f51-a3a0-ab9906b5f06c"],
Cell[CellGroupData[{
Cell[423608, 12218, 498, 12, 44, "Input",ExpressionUUID->"eaba56ad-d527-40ec-bdda-17c873400a4c"],
Cell[424109, 12232, 564, 16, 66, "Output",ExpressionUUID->"c2019012-24ae-4af9-948d-59fda7762296"]
}, Open  ]],
Cell[424688, 12251, 491, 11, 44, "Input",ExpressionUUID->"96b1584d-5458-4163-a361-9324e212c8e4"],
Cell[CellGroupData[{
Cell[425204, 12266, 326, 8, 44, "Input",ExpressionUUID->"a314a3d2-010e-422d-8186-bb4ad80eb9c7"],
Cell[425533, 12276, 1738, 50, 247, "Output",ExpressionUUID->"a1cc83c7-f1f3-4ecf-ae9a-aaaccd83baf5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[427308, 12331, 419, 9, 75, "Input",ExpressionUUID->"8104c585-65bc-43a1-b6d5-d47564d284aa"],
Cell[427730, 12342, 1534, 46, 215, "Output",ExpressionUUID->"a04ccc21-c742-44b9-8238-644e919c7727"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[429313, 12394, 460, 7, 81, "Subsection",ExpressionUUID->"ec83edb5-a120-4961-9ab3-53ac9ac0a57c"],
Cell[429776, 12403, 1219, 24, 320, "Input",ExpressionUUID->"bd256bda-87f7-44d8-a979-4bc1c005cfb0"],
Cell[CellGroupData[{
Cell[431020, 12431, 438, 10, 44, "Input",ExpressionUUID->"f2b2773f-93fe-4f6a-949a-1f7952f6364d"],
Cell[431461, 12443, 3430, 122, 102, "Output",ExpressionUUID->"71f7d602-423e-470d-8873-c95b405df096"]
}, Open  ]],
Cell[CellGroupData[{
Cell[434928, 12570, 2993, 105, 276, "Input",ExpressionUUID->"4ad32c4e-3e92-45ff-aa48-36fccad92e35"],
Cell[437924, 12677, 2641, 103, 200, "Output",ExpressionUUID->"0afea6d6-f763-4351-9dde-2f02c3299656"]
}, Open  ]],
Cell[440580, 12783, 527, 16, 75, "Input",ExpressionUUID->"4bc2bcca-3bcb-4e85-aa31-6f9cdd619ee2"],
Cell[CellGroupData[{
Cell[441132, 12803, 2755, 102, 266, "Input",ExpressionUUID->"c900f9f0-34f7-4404-bebc-c464cdb7b794"],
Cell[443890, 12907, 2231, 100, 150, "Output",ExpressionUUID->"94943248-8b74-4331-afa3-f940b2458652"]
}, Open  ]],
Cell[446136, 13010, 251, 6, 44, "Input",ExpressionUUID->"f35938b3-fb36-488b-8e95-2c5ca713f2c8"],
Cell[CellGroupData[{
Cell[446412, 13020, 177, 3, 44, "Input",ExpressionUUID->"5c2cf756-25aa-4034-b9df-fb27a34b852b"],
Cell[446592, 13025, 1715, 50, 247, "Output",ExpressionUUID->"bdc9d519-9017-4f95-b952-db360107f57d"]
}, Open  ]],
Cell[448322, 13078, 412, 9, 75, "Input",ExpressionUUID->"6946f839-be00-4dcf-b436-0ca99a5d0cf8"],
Cell[CellGroupData[{
Cell[448759, 13091, 1085, 24, 204, "Input",ExpressionUUID->"138c89a9-b88d-4b49-9546-de707d229e50"],
Cell[449847, 13117, 520, 11, 50, "Output",ExpressionUUID->"82c2944c-9724-40d7-a47e-9014985312c0"]
}, Open  ]],
Cell[450382, 13131, 1406, 31, 351, "Input",ExpressionUUID->"56d71171-437a-4f28-812c-7a7c5708ed9f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[451861, 13170, 416, 6, 238, "Title",ExpressionUUID->"51a5304b-db8f-43dc-8975-465fddb482ba"],
Cell[CellGroupData[{
Cell[452302, 13180, 261, 4, 100, "Section",ExpressionUUID->"827e0be1-a951-4bfc-861f-86036bfc949b"],
Cell[CellGroupData[{
Cell[452588, 13188, 2601, 67, 419, "Input",ExpressionUUID->"52f7877a-10e9-460a-b840-d70e3fa44568"],
Cell[455192, 13257, 1776, 50, 146, "Output",ExpressionUUID->"2ce5fe83-4de0-4258-86c5-e926c315e384"]
}, Open  ]],
Cell[CellGroupData[{
Cell[457005, 13312, 1373, 27, 106, "Input",ExpressionUUID->"9e1ff60e-c3cd-48cd-9fe3-5568a30ac89f"],
Cell[458381, 13341, 22271, 554, 2558, "Output",ExpressionUUID->"2920edea-c792-47c4-b93e-4559103c966a"]
}, Open  ]],
Cell[480667, 13898, 181, 3, 44, "Input",ExpressionUUID->"c23b2934-12f9-4503-924e-a62b63f6ba21"],
Cell[480851, 13903, 329, 10, 15, "Text",ExpressionUUID->"fb635cc4-afe3-4ceb-bd4d-2d05a74a9754"]
}, Open  ]],
Cell[CellGroupData[{
Cell[481217, 13918, 369, 5, 157, "Section",ExpressionUUID->"0945dad0-6dbb-4077-9016-7ecb1edb4664"],
Cell[CellGroupData[{
Cell[481611, 13927, 3785, 92, 473, "Input",ExpressionUUID->"d4ccd72f-81eb-4ae2-8f2e-356214e61d25"],
Cell[485399, 14021, 2303, 63, 249, "Output",ExpressionUUID->"bfb9e505-fd92-460e-9d4a-e04b947f3f25"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[487751, 14090, 232, 4, 100, "Section",ExpressionUUID->"ed91df17-c1f7-4488-9274-5542d8072948"],
Cell[CellGroupData[{
Cell[488008, 14098, 977, 21, 109, "Input",ExpressionUUID->"f02d7d47-edd8-4f3b-8a4a-b148b627620e"],
Cell[488988, 14121, 599, 10, 50, "Output",ExpressionUUID->"eb3db02e-e93d-4653-bc75-fa0541b0b88e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[489624, 14136, 1056, 24, 109, "Input",ExpressionUUID->"b78a1ac3-0a51-4f3e-80c1-84ab2f49aaa1"],
Cell[490683, 14162, 623, 11, 50, "Output",ExpressionUUID->"a4806f4a-221f-45ff-89aa-59d3fb30215d"]
}, Open  ]],
Cell[491321, 14176, 329, 10, 15, "Text",ExpressionUUID->"d10c109f-7d8d-4f23-8cfe-9bafa9e90b12"]
}, Open  ]]
}, Open  ]]
}
]
*)


